Sensor trajectory estimation by triangulating lidar returns

The paper describes how to recover the sensor trajectory for an aerial lidar collect using the data for multiple-return lidar pulses. This work extends the work of Gatziolis and McGaughey (2019) by performing a least-squares fit for multiple pulses simultaneously with a spline fit for the sensor trajectory. The method can be naturally extended to incorporate the scan angle of the lidar returns following Hartzell (2020). This allows the pitch and the yaw of the sensor to be estimated in addition to its position.

==> anc/C2_L2-traj3.txt <==
"GpsTime","Y","X","Z","Pitch","Azimuth"
407107.000000,3289429.781211,276251.085173,539.471689,1.835866,-90.130974
407107.010000,3289429.782227,276250.414237,539.483439,1.836983,-90.124882
407107.020000,3289429.783230,276249.743332,539.495104,1.837934,-90.118644
407107.030000,3289429.784222,276249.072459,539.506683,1.838720,-90.112263
407107.040000,3289429.785205,276248.401616,539.518176,1.839345,-90.105742
407107.050000,3289429.786178,276247.730804,539.529582,1.839811,-90.099085
407107.060000,3289429.787142,276247.060021,539.540903,1.840122,-90.092295
407107.070000,3289429.788100,276246.389268,539.552136,1.840279,-90.085374
407107.080000,3289429.789051,276245.718543,539.563283,1.840287,-90.078326
407107.090000,3289429.789997,276245.047846,539.574343,1.840146,-90.071155
407107.100000,3289429.790938,276244.377176,539.585315,1.839861,-90.063863
407107.110000,3289429.791876,276243.706534,539.596199,1.839434,-90.056454
407107.120000,3289429.792811,276243.035918,539.606996,1.838868,-90.048931
407107.130000,3289429.793744,276242.365329,539.617704,1.838164,-90.041297
407107.140000,3289429.794677,276241.694765,539.628324,1.837327,-90.033555
407107.150000,3289429.795610,276241.024225,539.638855,1.836359,-90.025709
407107.160000,3289429.796545,276240.353711,539.649297,1.835262,-90.017761
407107.170000,3289429.797481,276239.683220,539.659650,1.834040,-90.009715
407107.180000,3289429.798421,276239.012753,539.669914,1.832695,-90.001575
407107.190000,3289429.799365,276238.342308,539.680088,1.831229,-89.993343
407107.200000,3289429.800313,276237.671886,539.690172,1.829646,-89.985022
407107.210000,3289429.801268,276237.001486,539.700167,1.827949,-89.976617
407107.220000,3289429.802230,276236.331108,539.710070,1.826139,-89.968129
407107.230000,3289429.803199,276235.660750,539.719883,1.824220,-89.959562
407107.240000,3289429.804177,276234.990413,539.729606,1.822195,-89.950920
407107.250000,3289429.805165,276234.320095,539.739237,1.820066,-89.942205
407107.260000,3289429.806163,276233.649797,539.748777,1.817836,-89.933422
407107.270000,3289429.807174,276232.979518,539.758225,1.815507,-89.924572
407107.280000,3289429.808196,276232.309256,539.767581,1.813083,-89.915659
407107.290000,3289429.809232,276231.639013,539.776845,1.810566,-89.906687
407107.300000,3289429.810283,276230.968787,539.786017,1.807959,-89.897659
407107.310000,3289429.811349,276230.298578,539.795097,1.805265,-89.888577
407107.320000,3289429.812432,276229.628385,539.804083,1.802486,-89.879446
407107.330000,3289429.813531,276228.958207,539.812977,1.799626,-89.870267
407107.340000,3289429.814649,276228.288045,539.821777,1.796686,-89.861045
407107.350000,3289429.815786,276227.617898,539.830484,1.793670,-89.851783
407107.360000,3289429.816944,276226.947764,539.839097,1.790580,-89.842484
407107.370000,3289429.818122,276226.277645,539.847616,1.787419,-89.833151
407107.380000,3289429.819322,276225.607538,539.856040,1.784190,-89.823787
407107.390000,3289429.820545,276224.937445,539.864370,1.780896,-89.814395
407107.400000,3289429.821793,276224.267363,539.872606,1.777539,-89.804980
407107.410000,3289429.823065,276223.597293,539.880746,1.774121,-89.795543
407107.420000,3289429.824363,276222.927234,539.888791,1.770647,-89.786088
407107.430000,3289429.825687,276222.257185,539.896741,1.767118,-89.776619
407107.440000,3289429.827040,276221.587147,539.904594,1.763538,-89.767138
407107.450000,3289429.828420,276220.917118,539.912352,1.759908,-89.757649
407107.460000,3289429.829831,276220.247098,539.920014,1.756233,-89.748155
407107.470000,3289429.831272,276219.577086,539.927579,1.752513,-89.738659
407107.480000,3289429.832745,276218.907083,539.935047,1.748753,-89.729164
407107.490000,3289429.834249,276218.237087,539.942419,1.744955,-89.719674
407107.500000,3289429.835788,276217.567098,539.949693,1.741122,-89.710192
407107.510000,3289429.837360,276216.897115,539.956870,1.737255,-89.700721
407107.520000,3289429.838968,276216.227139,539.963949,1.733359,-89.691264
407107.530000,3289429.840612,276215.557167,539.970930,1.729437,-89.681824
407107.540000,3289429.842294,276214.887201,539.977813,1.725489,-89.672405
407107.550000,3289429.844013,276214.217239,539.984597,1.721520,-89.663010
407107.560000,3289429.845771,276213.547281,539.991283,1.717532,-89.653642
407107.570000,3289429.847570,276212.877326,539.997870,1.713528,-89.644304
407107.580000,3289429.849409,276212.207374,540.004358,1.709511,-89.634999
407107.590000,3289429.851290,276211.537425,540.010746,1.705482,-89.625732
407107.600000,3289429.853214,276210.867477,540.017035,1.701446,-89.616504
407107.610000,3289429.855182,276210.197530,540.023224,1.697405,-89.607319
407107.620000,3289429.857194,276209.527584,540.029313,1.693361,-89.598180
407107.630000,3289429.859252,276208.857639,540.035301,1.689318,-89.589091
407107.640000,3289429.861357,276208.187693,540.041189,1.685277,-89.580054
407107.650000,3289429.863509,276207.517746,540.046975,1.681243,-89.571074
407107.660000,3289429.865710,276206.847799,540.052661,1.677216,-89.562152
407107.670000,3289429.867960,276206.177849,540.058245,1.673201,-89.553293
407107.680000,3289429.870261,276205.507897,540.063728,1.669200,-89.544499
407107.690000,3289429.872613,276204.837942,540.069109,1.665216,-89.535774
407107.700000,3289429.875017,276204.167984,540.074388,1.661251,-89.527121
407107.710000,3289429.877474,276203.498022,540.079564,1.657308,-89.518544
407107.720000,3289429.879986,276202.828055,540.084638,1.653390,-89.510044
407107.730000,3289429.882552,276202.158084,540.089609,1.649500,-89.501626
407107.740000,3289429.885175,276201.488107,540.094477,1.645640,-89.493293
407107.750000,3289429.887855,276200.818124,540.099242,1.641814,-89.485047
407107.760000,3289429.890593,276200.148135,540.103903,1.638023,-89.476893
407107.770000,3289429.893389,276199.478139,540.108460,1.634271,-89.468834
407107.780000,3289429.896246,276198.808135,540.112914,1.630560,-89.460872
407107.790000,3289429.899163,276198.138123,540.117263,1.626893,-89.453010
407107.800000,3289429.902142,276197.468103,540.121507,1.623273,-89.445253
407107.810000,3289429.905183,276196.798074,540.125647,1.619703,-89.437603
407107.820000,3289429.908289,276196.128035,540.129681,1.616185,-89.430063
407107.830000,3289429.911459,276195.457986,540.133611,1.612722,-89.422637
407107.840000,3289429.914694,276194.787927,540.137435,1.609317,-89.415328
407107.850000,3289429.917996,276194.117857,540.141153,1.605972,-89.408138
407107.860000,3289429.921365,276193.447774,540.144765,1.602690,-89.401072
407107.870000,3289429.924803,276192.777680,540.148271,1.599475,-89.394133
407107.880000,3289429.928309,276192.107573,540.151670,1.596328,-89.387323
407107.890000,3289429.931886,276191.437453,540.154963,1.593253,-89.380646
407107.900000,3289429.935535,276190.767320,540.158148,1.590251,-89.374105
407107.910000,3289429.939255,276190.097172,540.161227,1.587327,-89.367703
407107.920000,3289429.943049,276189.427009,540.164198,1.584483,-89.361444
407107.930000,3289429.946916,276188.756831,540.167061,1.581721,-89.355331
407107.940000,3289429.950859,276188.086638,540.169817,1.579044,-89.349366
407107.950000,3289429.954877,276187.416428,540.172464,1.576455,-89.343554
407107.960000,3289429.958973,276186.746201,540.175002,1.573956,-89.337897
407107.970000,3289429.963146,276186.075958,540.177432,1.571551,-89.332398
407107.980000,3289429.967397,276185.405696,540.179754,1.569242,-89.327061
407107.990000,3289429.971729,276184.735416,540.181966,1.567032,-89.321889
407108.000000,3289429.976141,276184.065117,540.184068,1.564923,-89.316885
407108.010000,3289429.980635,276183.394799,540.186061,1.562916,-89.312052
407108.020000,3289429.985210,276182.724462,540.187944,1.561008,-89.307390
407108.030000,3289429.989866,276182.054105,540.189718,1.559197,-89.302897
407108.040000,3289429.994603,276181.383729,540.191382,1.557481,-89.298572
407108.050000,3289429.999421,276180.713333,540.192936,1.555857,-89.294415
407108.060000,3289430.004320,276180.042918,540.194380,1.554325,-89.290424
407108.070000,3289430.009299,276179.372484,540.195715,1.552882,-89.286598
407108.080000,3289430.014358,276178.702030,540.196941,1.551527,-89.282936
407108.090000,3289430.019497,276178.031557,540.198056,1.550257,-89.279437
407108.100000,3289430.024716,276177.361065,540.199062,1.549070,-89.276099
407108.110000,3289430.030014,276176.690553,540.199959,1.547966,-89.272923
407108.120000,3289430.035392,276176.020021,540.200746,1.546941,-89.269905
407108.130000,3289430.040849,276175.349471,540.201423,1.545994,-89.267046
407108.140000,3289430.046385,276174.678900,540.201990,1.545123,-89.264345
407108.150000,3289430.052000,276174.008310,540.202448,1.544326,-89.261799
407108.160000,3289430.057693,276173.337701,540.202796,1.543601,-89.259409
407108.170000,3289430.063465,276172.667072,540.203035,1.542946,-89.257172
407108.180000,3289430.069315,276171.996424,540.203164,1.542360,-89.255089
407108.190000,3289430.075243,276171.325756,540.203183,1.541841,-89.253157
407108.200000,3289430.081249,276170.655069,540.203093,1.541386,-89.251376
407108.210000,3289430.087332,276169.984362,540.202893,1.540994,-89.249744
407108.220000,3289430.093492,276169.313636,540.202583,1.540662,-89.248261
407108.230000,3289430.099730,276168.642890,540.202164,1.540390,-89.246925
407108.240000,3289430.106045,276167.972125,540.201635,1.540174,-89.245736
407108.250000,3289430.112436,276167.301340,540.200997,1.540014,-89.244691
407108.260000,3289430.118905,276166.630535,540.200249,1.539907,-89.243790
407108.270000,3289430.125449,276165.959711,540.199391,1.539851,-89.243033
407108.280000,3289430.132070,276165.288867,540.198424,1.539845,-89.242417
407108.290000,3289430.138766,276164.618004,540.197347,1.539886,-89.241942
407108.300000,3289430.145538,276163.947121,540.196161,1.539973,-89.241606
407108.310000,3289430.152386,276163.276219,540.194864,1.540104,-89.241409
407108.320000,3289430.159310,276162.605297,540.193459,1.540277,-89.241349
407108.330000,3289430.166308,276161.934355,540.191944,1.540489,-89.241425
407108.340000,3289430.173381,276161.263394,540.190319,1.540740,-89.241637
407108.350000,3289430.180529,276160.592413,540.188584,1.541027,-89.241982
407108.360000,3289430.187752,276159.921412,540.186740,1.541348,-89.242460
407108.370000,3289430.195049,276159.250392,540.184787,1.541701,-89.243071
407108.380000,3289430.202420,276158.579352,540.182723,1.542085,-89.243812
407108.390000,3289430.209865,276157.908292,540.180551,1.542498,-89.244682
407108.400000,3289430.217384,276157.237213,540.178268,1.542937,-89.245681
407108.410000,3289430.224977,276156.566114,540.175876,1.543401,-89.246807
407108.420000,3289430.232642,276155.894995,540.173375,1.543888,-89.248060
407108.430000,3289430.240381,276155.223856,540.170764,1.544396,-89.249437
407108.440000,3289430.248193,276154.552698,540.168043,1.544923,-89.250939
407108.450000,3289430.256078,276153.881520,540.165213,1.545467,-89.252564
407108.460000,3289430.264035,276153.210323,540.162273,1.546027,-89.254310
407108.470000,3289430.272064,276152.539105,540.159223,1.546600,-89.256177
407108.480000,3289430.280166,276151.867868,540.156064,1.547185,-89.258164
407108.490000,3289430.288340,276151.196611,540.152796,1.547779,-89.260269
407108.500000,3289430.296585,276150.525334,540.149418,1.548381,-89.262492
407108.510000,3289430.304902,276149.854038,540.145930,1.548988,-89.264831
407108.520000,3289430.313290,276149.182722,540.142333,1.549600,-89.267285
407108.530000,3289430.321749,276148.511386,540.138626,1.550214,-89.269853
407108.540000,3289430.330279,276147.840030,540.134809,1.550828,-89.272534
407108.550000,3289430.338880,276147.168654,540.130884,1.551440,-89.275327
407108.560000,3289430.347552,276146.497258,540.126848,1.552049,-89.278231
407108.570000,3289430.356293,276145.825843,540.122703,1.552652,-89.281244
407108.580000,3289430.365105,276145.154408,540.118448,1.553247,-89.284366
407108.590000,3289430.373987,276144.482953,540.114084,1.553833,-89.287595
407108.600000,3289430.382939,276143.811478,540.109611,1.554408,-89.290931
407108.610000,3289430.391960,276143.139983,540.105027,1.554970,-89.294371
407108.620000,3289430.401050,276142.468468,540.100335,1.555517,-89.297916
407108.630000,3289430.410210,276141.796934,540.095532,1.556047,-89.301564
407108.640000,3289430.419438,276141.125379,540.090621,1.556558,-89.305313
407108.650000,3289430.428736,276140.453805,540.085599,1.557049,-89.309164
407108.660000,3289430.438101,276139.782210,540.080468,1.557516,-89.313114
407108.670000,3289430.447535,276139.110596,540.075228,1.557960,-89.317162
407108.680000,3289430.457037,276138.438962,540.069878,1.558377,-89.321308
407108.690000,3289430.466607,276137.767308,540.064418,1.558765,-89.325550
407108.700000,3289430.476245,276137.095634,540.058849,1.559124,-89.329888
407108.710000,3289430.485950,276136.423940,540.053171,1.559450,-89.334319
407108.720000,3289430.495723,276135.752226,540.047383,1.559743,-89.338844
407108.730000,3289430.505563,276135.080492,540.041485,1.559999,-89.343460
407108.740000,3289430.515469,276134.408738,540.035478,1.560218,-89.348168
407108.750000,3289430.525443,276133.736964,540.029361,1.560397,-89.352965
407108.760000,3289430.535482,276133.065170,540.023135,1.560535,-89.357850
407108.770000,3289430.545588,276132.393356,540.016800,1.560629,-89.362823
407108.780000,3289430.555761,276131.721522,540.010355,1.560677,-89.367882
407108.790000,3289430.565999,276131.049668,540.003800,1.560679,-89.373027
407108.800000,3289430.576303,276130.377794,539.997136,1.560631,-89.378255
407108.810000,3289430.586672,276129.705899,539.990362,1.560533,-89.383567
407108.820000,3289430.597107,276129.033985,539.983479,1.560381,-89.388960
407108.830000,3289430.607606,276128.362051,539.976486,1.560174,-89.394435
407108.840000,3289430.618171,276127.690097,539.969384,1.559911,-89.399989
407108.850000,3289430.628800,276127.018122,539.962172,1.559589,-89.405621
407108.860000,3289430.639494,276126.346128,539.954851,1.559207,-89.411331
407108.870000,3289430.650252,276125.674113,539.947421,1.558762,-89.417118
407108.880000,3289430.661074,276125.002078,539.939880,1.558253,-89.422979
407108.890000,3289430.671960,276124.330024,539.932231,1.557678,-89.428915
407108.900000,3289430.682910,276123.657949,539.924472,1.557034,-89.434924
407108.910000,3289430.693923,276122.985854,539.916603,1.556321,-89.441005
407108.920000,3289430.705000,276122.313738,539.908625,1.555536,-89.447156
407108.930000,3289430.716139,276121.641603,539.900538,1.554677,-89.453378
407108.940000,3289430.727342,276120.969447,539.892340,1.553742,-89.459667
407108.950000,3289430.738607,276120.297272,539.884034,1.552730,-89.466025
407108.960000,3289430.749935,276119.625076,539.875618,1.551638,-89.472449
407108.970000,3289430.761325,276118.952860,539.867093,1.550465,-89.478938
407108.980000,3289430.772777,276118.280623,539.858458,1.549208,-89.485491
407108.990000,3289430.784290,276117.608367,539.849713,1.547866,-89.492107
407109.000000,3289430.795866,276116.936090,539.840859,1.546438,-89.498785
407109.010000,3289430.807503,276116.263793,539.831896,1.544924,-89.505524
407109.020000,3289430.819201,276115.591476,539.822825,1.543329,-89.512322
407109.030000,3289430.830959,276114.919139,539.813648,1.541656,-89.519178
407109.040000,3289430.842777,276114.246783,539.804365,1.539905,-89.526089
407109.050000,3289430.854655,276113.574407,539.794979,1.538078,-89.533053
407109.060000,3289430.866591,276112.902012,539.785490,1.536177,-89.540069
407109.070000,3289430.878585,276112.229597,539.775901,1.534203,-89.547135
407109.080000,3289430.890637,276111.557164,539.766213,1.532158,-89.554249
407109.090000,3289430.902746,276110.884711,539.756427,1.530044,-89.561409
407109.100000,3289430.914911,276110.212241,539.746545,1.527861,-89.568613
407109.110000,3289430.927133,276109.539751,539.736568,1.525612,-89.575860
407109.120000,3289430.939410,276108.867244,539.726498,1.523299,-89.583147
407109.130000,3289430.951742,276108.194718,539.716335,1.520923,-89.590473
407109.140000,3289430.964128,276107.522175,539.706083,1.518484,-89.597836
407109.150000,3289430.976568,276106.849614,539.695742,1.515986,-89.605234
407109.160000,3289430.989061,276106.177035,539.685313,1.513430,-89.612664
407109.170000,3289431.001606,276105.504439,539.674798,1.510817,-89.620126
407109.180000,3289431.014204,276104.831826,539.664199,1.508149,-89.627618
407109.190000,3289431.026854,276104.159196,539.653516,1.505427,-89.635137
407109.200000,3289431.039554,276103.486549,539.642752,1.502653,-89.642681
407109.210000,3289431.052305,276102.813885,539.631908,1.499829,-89.650249
407109.220000,3289431.065106,276102.141205,539.620986,1.496956,-89.657840
407109.230000,3289431.077956,276101.468508,539.609986,1.494035,-89.665450
407109.240000,3289431.090855,276100.795796,539.598910,1.491070,-89.673079
407109.250000,3289431.103802,276100.123067,539.587761,1.488060,-89.680724
407109.260000,3289431.116797,276099.450323,539.576538,1.485008,-89.688383
407109.270000,3289431.129839,276098.777564,539.565244,1.481915,-89.696055
407109.280000,3289431.142928,276098.104788,539.553881,1.478782,-89.703738
407109.290000,3289431.156063,276097.431998,539.542449,1.475612,-89.711430
407109.300000,3289431.169243,276096.759193,539.530950,1.472406,-89.719128
407109.310000,3289431.182468,276096.086373,539.519386,1.469166,-89.726832
407109.320000,3289431.195738,276095.413538,539.507757,1.465893,-89.734539
407109.330000,3289431.209051,276094.740688,539.496067,1.462588,-89.742248
407109.340000,3289431.222408,276094.067825,539.484315,1.459254,-89.749957
407109.350000,3289431.235807,276093.394947,539.472504,1.455892,-89.757663
407109.360000,3289431.249249,276092.722055,539.460635,1.452503,-89.765365
407109.370000,3289431.262732,276092.049150,539.448709,1.449090,-89.773061
407109.380000,3289431.276257,276091.376231,539.436728,1.445653,-89.780749
407109.390000,3289431.289822,276090.703298,539.424693,1.442194,-89.788427
407109.400000,3289431.303427,276090.030352,539.412606,1.438716,-89.796094
407109.410000,3289431.317071,276089.357393,539.400468,1.435218,-89.803748
407109.420000,3289431.330755,276088.684422,539.388282,1.431704,-89.811386
407109.430000,3289431.344476,276088.011437,539.376047,1.428175,-89.819007
407109.440000,3289431.358236,276087.338440,539.363766,1.424632,-89.826609
407109.450000,3289431.372032,276086.665431,539.351440,1.421077,-89.834190
407109.460000,3289431.385866,276085.992410,539.339071,1.417511,-89.841749
407109.470000,3289431.399735,276085.319376,539.326660,1.413936,-89.849283
407109.480000,3289431.413640,276084.646331,539.314208,1.410354,-89.856790
407109.490000,3289431.427581,276083.973274,539.301717,1.406766,-89.864269
407109.500000,3289431.441555,276083.300206,539.289189,1.403174,-89.871718
407109.510000,3289431.455564,276082.627127,539.276625,1.399580,-89.879135
407109.520000,3289431.469606,276081.954036,539.264026,1.395984,-89.886518
407109.530000,3289431.483680,276081.280935,539.251394,1.392389,-89.893866
407109.540000,3289431.497787,276080.607822,539.238731,1.388797,-89.901175
407109.550000,3289431.511926,276079.934699,539.226037,1.385208,-89.908446
407109.560000,3289431.526096,276079.261566,539.213315,1.381624,-89.915675
407109.570000,3289431.540297,276078.588423,539.200565,1.378048,-89.922860
407109.580000,3289431.554527,276077.915270,539.187790,1.374480,-89.930001
407109.590000,3289431.568788,276077.242106,539.174990,1.370922,-89.937095
407109.600000,3289431.583077,276076.568934,539.162167,1.367376,-89.944140
407109.610000,3289431.597394,276075.895751,539.149323,1.363844,-89.951134
407109.620000,3289431.611740,276075.222560,539.136460,1.360326,-89.958076
407109.630000,3289431.626113,276074.549359,539.123577,1.356825,-89.964964
407109.640000,3289431.640512,276073.876149,539.110678,1.353343,-89.971795
407109.650000,3289431.654938,276073.202931,539.097763,1.349879,-89.978568
407109.660000,3289431.669389,276072.529704,539.084835,1.346438,-89.985282
407109.670000,3289431.683866,276071.856468,539.071893,1.343019,-89.991933
407109.680000,3289431.698367,276071.183225,539.058941,1.339624,-89.998521
407109.690000,3289431.712892,276070.509973,539.045979,1.336256,-90.005044
407109.700000,3289431.727441,276069.836713,539.033009,1.332916,-90.011499
407109.710000,3289431.742012,276069.163446,539.020032,1.329605,-90.017885
407109.720000,3289431.756606,276068.490171,539.007050,1.326324,-90.024199
407109.730000,3289431.771222,276067.816889,538.994064,1.323077,-90.030441
407109.740000,3289431.785859,276067.143600,538.981076,1.319863,-90.036608
407109.750000,3289431.800517,276066.470304,538.968088,1.316685,-90.042698
407109.760000,3289431.815195,276065.797001,538.955099,1.313544,-90.048710
407109.770000,3289431.829892,276065.123691,538.942113,1.310442,-90.054641
407109.780000,3289431.844609,276064.450375,538.929131,1.307381,-90.060490
407109.790000,3289431.859344,276063.777053,538.916153,1.304362,-90.066255
407109.800000,3289431.874097,276063.103725,538.903183,1.301386,-90.071934
407109.810000,3289431.888867,276062.430390,538.890220,1.298456,-90.077525
407109.820000,3289431.903654,276061.757051,538.877266,1.295572,-90.083027
407109.830000,3289431.918458,276061.083705,538.864324,1.292737,-90.088437
407109.840000,3289431.933277,276060.410354,538.851394,1.289952,-90.093753
407109.850000,3289431.948111,276059.736998,538.838478,1.287218,-90.098974
407109.860000,3289431.962961,276059.063637,538.825577,1.284538,-90.104098
407109.870000,3289431.977824,276058.390271,538.812693,1.281913,-90.109123
407109.880000,3289431.992701,276057.716901,538.799827,1.279344,-90.114047
407109.890000,3289432.007590,276057.043526,538.786981,1.276833,-90.118869
407109.900000,3289432.022493,276056.370147,538.774156,1.274381,-90.123586
407109.910000,3289432.037407,276055.696763,538.761354,1.271991,-90.128196
407109.920000,3289432.052332,276055.023376,538.748576,1.269664,-90.132698
407109.930000,3289432.067269,276054.349985,538.735824,1.267401,-90.137090
407109.940000,3289432.082215,276053.676590,538.723099,1.265203,-90.141370
407109.950000,3289432.097171,276053.003192,538.710402,1.263074,-90.145536
407109.960000,3289432.112137,276052.329791,538.697735,1.261013,-90.149586
407109.970000,3289432.127111,276051.656387,538.685100,1.259024,-90.153519
407109.980000,3289432.142093,276050.982980,538.672498,1.257106,-90.157332
407109.990000,3289432.157082,276050.309570,538.659930,1.255263,-90.161024
407110.000000,3289432.172079,276049.636158,538.647398,1.253495,-90.164593
407110.010000,3289432.187081,276048.962743,538.634903,1.251802,-90.168036
407110.020000,3289432.202090,276048.289326,538.622445,1.250182,-90.171356
407110.030000,3289432.217105,276047.615906,538.610023,1.248633,-90.174552
407110.040000,3289432.232126,276046.942483,538.597636,1.247155,-90.177626
407110.050000,3289432.247152,276046.269057,538.585283,1.245747,-90.180581
407110.060000,3289432.262183,276045.595627,538.572963,1.244409,-90.183418
407110.070000,3289432.277219,276044.922193,538.560677,1.243139,-90.186137
407110.080000,3289432.292259,276044.248755,538.548423,1.241938,-90.188742
407110.090000,3289432.307304,276043.575313,538.536200,1.240803,-90.191232
407110.100000,3289432.322354,276042.901866,538.524008,1.239736,-90.193611
407110.110000,3289432.337407,276042.228415,538.511846,1.238734,-90.195879
407110.120000,3289432.352464,276041.554958,538.499712,1.237796,-90.198038
407110.130000,3289432.367524,276040.881496,538.487608,1.236924,-90.200089
407110.140000,3289432.382587,276040.208028,538.475531,1.236114,-90.202035
407110.150000,3289432.397654,276039.534555,538.463480,1.235367,-90.203876
407110.160000,3289432.412723,276038.861075,538.451456,1.234683,-90.205614
407110.170000,3289432.427795,276038.187589,538.439458,1.234059,-90.207251
407110.180000,3289432.442868,276037.514097,538.427484,1.233496,-90.208788
407110.190000,3289432.457944,276036.840597,538.415533,1.232993,-90.210227
407110.200000,3289432.473022,276036.167091,538.403607,1.232549,-90.211569
407110.210000,3289432.488101,276035.493577,538.391702,1.232163,-90.212816
407110.220000,3289432.503181,276034.820056,538.379819,1.231834,-90.213970
407110.230000,3289432.518262,276034.146526,538.367957,1.231562,-90.215031
407110.240000,3289432.533344,276033.472989,538.356115,1.231346,-90.216002
407110.250000,3289432.548426,276032.799443,538.344293,1.231186,-90.216884
407110.260000,3289432.563509,276032.125889,538.332489,1.231080,-90.217679
407110.270000,3289432.578592,276031.452325,538.320704,1.231027,-90.218388
407110.280000,3289432.593674,276030.778753,538.308935,1.231028,-90.219013
407110.290000,3289432.608756,276030.105171,538.297183,1.231081,-90.219555
407110.300000,3289432.623838,276029.431580,538.285446,1.231185,-90.220016
407110.310000,3289432.638918,276028.757979,538.273725,1.231340,-90.220397
407110.320000,3289432.653997,276028.084368,538.262018,1.231545,-90.220700
407110.330000,3289432.669075,276027.410746,538.250324,1.231800,-90.220926
407110.340000,3289432.684151,276026.737114,538.238642,1.232103,-90.221078
407110.350000,3289432.699224,276026.063470,538.226973,1.232453,-90.221156
407110.360000,3289432.714296,276025.389816,538.215315,1.232851,-90.221162
407110.370000,3289432.729366,276024.716150,538.203667,1.233295,-90.221098
407110.380000,3289432.744432,276024.042473,538.192029,1.233784,-90.220965
407110.390000,3289432.759496,276023.368784,538.180400,1.234318,-90.220765
407110.400000,3289432.774556,276022.695082,538.168780,1.234897,-90.220499
407110.410000,3289432.789614,276022.021369,538.157166,1.235518,-90.220169
407110.420000,3289432.804667,276021.347642,538.145560,1.236182,-90.219777
407110.430000,3289432.819717,276020.673903,538.133959,1.236888,-90.219323
407110.440000,3289432.834762,276020.000151,538.122364,1.237634,-90.218810
407110.450000,3289432.849803,276019.326385,538.110773,1.238421,-90.218239
407110.460000,3289432.864839,276018.652605,538.099185,1.239248,-90.217611
407110.470000,3289432.879871,276017.978812,538.087601,1.240113,-90.216929
407110.480000,3289432.894897,276017.305004,538.076019,1.241016,-90.216193
407110.490000,3289432.909918,276016.631183,538.064438,1.241957,-90.215406
407110.500000,3289432.924933,276015.957346,538.052858,1.242934,-90.214568
407110.510000,3289432.939943,276015.283495,538.041278,1.243946,-90.213682
407110.520000,3289432.954946,276014.609628,538.029698,1.244994,-90.212749
407110.530000,3289432.969943,276013.935746,538.018116,1.246076,-90.211770
407110.540000,3289432.984933,276013.261848,538.006531,1.247192,-90.210747
407110.550000,3289432.999917,276012.587935,537.994944,1.248340,-90.209682
407110.560000,3289433.014893,276011.914005,537.983352,1.249521,-90.208575
407110.570000,3289433.029862,276011.240059,537.971757,1.250732,-90.207430
407110.580000,3289433.044824,276010.566096,537.960156,1.251975,-90.206246
407110.590000,3289433.059778,276009.892116,537.948549,1.253247,-90.205027
407110.600000,3289433.074723,276009.218119,537.936935,1.254548,-90.203772
407110.610000,3289433.089661,276008.544105,537.925314,1.255877,-90.202485
407110.620000,3289433.104589,276007.870073,537.913684,1.257234,-90.201165
407110.630000,3289433.119509,276007.196023,537.902046,1.258617,-90.199816
407110.640000,3289433.134420,276006.521955,537.890397,1.260027,-90.198438
407110.650000,3289433.149322,276005.847868,537.878738,1.261462,-90.197033
407110.660000,3289433.164214,276005.173763,537.867068,1.262921,-90.195603
407110.670000,3289433.179096,276004.499639,537.855386,1.264405,-90.194149
407110.680000,3289433.193968,276003.825495,537.843692,1.265911,-90.192673
407110.690000,3289433.208830,276003.151332,537.831984,1.267439,-90.191175
407110.700000,3289433.223681,276002.477150,537.820261,1.268990,-90.189659
407110.710000,3289433.238522,276001.802948,537.808524,1.270561,-90.188125
407110.720000,3289433.253351,276001.128725,537.796771,1.272151,-90.186575
407110.730000,3289433.268170,276000.454482,537.785001,1.273762,-90.185010
407110.740000,3289433.282977,275999.780218,537.773214,1.275391,-90.183432
407110.750000,3289433.297772,275999.105933,537.761409,1.277037,-90.181842
407110.760000,3289433.312555,275998.431628,537.749586,1.278701,-90.180243
407110.770000,3289433.327326,275997.757300,537.737743,1.280381,-90.178635
407110.780000,3289433.342084,275997.082951,537.725879,1.282076,-90.177021
407110.790000,3289433.356830,275996.408580,537.713995,1.283786,-90.175401
407110.800000,3289433.371562,275995.734187,537.702089,1.285511,-90.173777
407110.810000,3289433.386282,275995.059771,537.690161,1.287248,-90.172152
407110.820000,3289433.400988,275994.385333,537.678209,1.288998,-90.170525
407110.830000,3289433.415680,275993.710872,537.666234,1.290760,-90.168900
407110.840000,3289433.430358,275993.036387,537.654234,1.292533,-90.167277
407110.850000,3289433.445022,275992.361879,537.642208,1.294317,-90.165657
407110.860000,3289433.459672,275991.687347,537.630156,1.296110,-90.164044
407110.870000,3289433.474307,275991.012792,537.618077,1.297911,-90.162438
407110.880000,3289433.488927,275990.338212,537.605971,1.299721,-90.160840
407110.890000,3289433.503532,275989.663607,537.593836,1.301538,-90.159252
407110.900000,3289433.518121,275988.988978,537.581672,1.303362,-90.157676
407110.910000,3289433.532695,275988.314324,537.569478,1.305191,-90.156114
407110.920000,3289433.547253,275987.639645,537.557253,1.307026,-90.154566
407110.930000,3289433.561795,275986.964940,537.544997,1.308865,-90.153035
407110.940000,3289433.576320,275986.290210,537.532708,1.310707,-90.151521
407110.950000,3289433.590829,275985.615453,537.520387,1.312552,-90.150027
407110.960000,3289433.605320,275984.940670,537.508032,1.314399,-90.148554
407110.970000,3289433.619795,275984.265861,537.495643,1.316248,-90.147104
407110.980000,3289433.634252,275983.591025,537.483218,1.318097,-90.145678
407110.990000,3289433.648692,275982.916162,537.470758,1.319946,-90.144277
407111.000000,3289433.663114,275982.241272,537.458261,1.321794,-90.142904
407111.010000,3289433.677517,275981.566355,537.445726,1.323642,-90.141560
407111.020000,3289433.691903,275980.891410,537.433154,1.325491,-90.140247
407111.030000,3289433.706271,275980.216438,537.420544,1.327341,-90.138965
407111.040000,3289433.720622,275979.541440,537.407897,1.329193,-90.137714
407111.050000,3289433.734956,275978.866416,537.395212,1.331048,-90.136494
407111.060000,3289433.749272,275978.191365,537.382488,1.332906,-90.135305
407111.070000,3289433.763572,275977.516290,537.369727,1.334767,-90.134147
407111.080000,3289433.777856,275976.841188,537.356927,1.336632,-90.133021
407111.090000,3289433.792123,275976.166062,537.344089,1.338502,-90.131926
407111.100000,3289433.806375,275975.490911,537.331213,1.340376,-90.130863
407111.110000,3289433.820611,275974.815736,537.318297,1.342256,-90.129831
407111.120000,3289433.834831,275974.140537,537.305344,1.344142,-90.128832
407111.130000,3289433.849036,275973.465314,537.292351,1.346034,-90.127864
407111.140000,3289433.863226,275972.790068,537.279319,1.347933,-90.126928
407111.150000,3289433.877401,275972.114798,537.266249,1.349839,-90.126024
407111.160000,3289433.891562,275971.439506,537.253139,1.351753,-90.125153
407111.170000,3289433.905709,275970.764192,537.239990,1.353676,-90.124314
407111.180000,3289433.919841,275970.088855,537.226801,1.355607,-90.123507
407111.190000,3289433.933960,275969.413496,537.213573,1.357547,-90.122732
407111.200000,3289433.948065,275968.738116,537.200305,1.359497,-90.121991
407111.210000,3289433.962157,275968.062715,537.186997,1.361458,-90.121282
407111.220000,3289433.976236,275967.387293,537.173650,1.363429,-90.120606
407111.230000,3289433.990302,275966.711850,537.160263,1.365411,-90.119962
407111.240000,3289434.004355,275966.036387,537.146835,1.367405,-90.119352
407111.250000,3289434.018397,275965.360904,537.133367,1.369411,-90.118775
407111.260000,3289434.032426,275964.685402,537.119859,1.371430,-90.118231
407111.270000,3289434.046443,275964.009880,537.106310,1.373462,-90.117721
407111.280000,3289434.060448,275963.334339,537.092721,1.375508,-90.117244
407111.290000,3289434.074442,275962.658779,537.079091,1.377567,-90.116800
407111.300000,3289434.088425,275961.983202,537.065420,1.379641,-90.116390
407111.310000,3289434.102398,275961.307606,537.051708,1.381731,-90.116014
407111.320000,3289434.116359,275960.631992,537.037955,1.383836,-90.115672
407111.330000,3289434.130310,275959.956361,537.024161,1.385956,-90.115363
407111.340000,3289434.144251,275959.280713,537.010326,1.388094,-90.115089
407111.350000,3289434.158182,275958.605048,536.996449,1.390248,-90.114849
407111.360000,3289434.172103,275957.929366,536.982531,1.392420,-90.114643
407111.370000,3289434.186015,275957.253669,536.968571,1.394610,-90.114471
407111.380000,3289434.199918,275956.577955,536.954569,1.396818,-90.114334
407111.390000,3289434.213811,275955.902226,536.940526,1.399045,-90.114231
407111.400000,3289434.227696,275955.226482,536.926440,1.401292,-90.114163
407111.410000,3289434.241573,275954.550723,536.912312,1.403559,-90.114130
407111.420000,3289434.255441,275953.874949,536.898142,1.405846,-90.114132
407111.430000,3289434.269301,275953.199161,536.883930,1.408153,-90.114169
407111.440000,3289434.283153,275952.523359,536.869675,1.410483,-90.114240
407111.450000,3289434.296998,275951.847544,536.855377,1.412834,-90.114347
407111.460000,3289434.310836,275951.171715,536.841037,1.415207,-90.114490
407111.470000,3289434.324667,275950.495873,536.826654,1.417603,-90.114667
407111.480000,3289434.338490,275949.820018,536.812228,1.420022,-90.114880
407111.490000,3289434.352308,275949.144151,536.797759,1.422466,-90.115129
407111.500000,3289434.366119,275948.468272,536.783247,1.424933,-90.115413
407111.510000,3289434.379923,275947.792382,536.768691,1.427425,-90.115733
407111.520000,3289434.393722,275947.116479,536.754092,1.429943,-90.116089
407111.530000,3289434.407516,275946.440566,536.739450,1.432486,-90.116481
407111.540000,3289434.421304,275945.764642,536.724764,1.435055,-90.116910
407111.550000,3289434.435087,275945.088707,536.710034,1.437651,-90.117374
407111.560000,3289434.448865,275944.412762,536.695260,1.440274,-90.117875
407111.570000,3289434.462638,275943.736807,536.680442,1.442925,-90.118412
407111.580000,3289434.476407,275943.060843,536.665580,1.445604,-90.118985
407111.590000,3289434.490172,275942.384870,536.650674,1.448311,-90.119595
407111.600000,3289434.503933,275941.708887,536.635723,1.451048,-90.120242
407111.610000,3289434.517691,275941.032896,536.620728,1.453814,-90.120926
407111.620000,3289434.531444,275940.356897,536.605688,1.456610,-90.121646
407111.630000,3289434.545195,275939.680890,536.590604,1.459437,-90.122404
407111.640000,3289434.558943,275939.004875,536.575475,1.462295,-90.123199
407111.650000,3289434.572688,275938.328852,536.560300,1.465184,-90.124031
407111.660000,3289434.586430,275937.652823,536.545081,1.468106,-90.124900
407111.670000,3289434.600171,275936.976787,536.529817,1.471059,-90.125807
407111.680000,3289434.613909,275936.300744,536.514507,1.474046,-90.126751
407111.690000,3289434.627646,275935.624696,536.499152,1.477067,-90.127733
407111.700000,3289434.641381,275934.948641,536.483751,1.480121,-90.128753
407111.710000,3289434.655115,275934.272582,536.468304,1.483209,-90.129810
407111.720000,3289434.668848,275933.596517,536.452812,1.486333,-90.130905
407111.730000,3289434.682580,275932.920447,536.437274,1.489491,-90.132039
407111.740000,3289434.696311,275932.244373,536.421690,1.492686,-90.133211
407111.750000,3289434.710043,275931.568294,536.406060,1.495917,-90.134420
407111.760000,3289434.723774,275930.892212,536.390383,1.499185,-90.135669
407111.770000,3289434.737505,275930.216126,536.374661,1.502490,-90.136955
407111.780000,3289434.751237,275929.540037,536.358891,1.505833,-90.138280
407111.790000,3289434.764969,275928.863945,536.343075,1.509214,-90.139644
407111.800000,3289434.778703,275928.187850,536.327213,1.512635,-90.141047
407111.810000,3289434.792437,275927.511753,536.311303,1.516094,-90.142489
407111.820000,3289434.806173,275926.835654,536.295347,1.519593,-90.143969
407111.830000,3289434.819911,275926.159553,536.279343,1.523132,-90.145489
407111.840000,3289434.833650,275925.483451,536.263292,1.526712,-90.147047
407111.850000,3289434.847392,275924.807348,536.247194,1.530333,-90.148645
407111.860000,3289434.861136,275924.131244,536.231049,1.533996,-90.150283
407111.870000,3289434.874882,275923.455139,536.214856,1.537701,-90.151960
407111.880000,3289434.888631,275922.779035,536.198615,1.541448,-90.153676
407111.890000,3289434.902384,275922.102931,536.182327,1.545239,-90.155432
407111.900000,3289434.916140,275921.426827,536.165990,1.549073,-90.157228
407111.910000,3289434.929899,275920.750724,536.149606,1.552952,-90.159064
407111.920000,3289434.943662,275920.074622,536.133173,1.556875,-90.160940
407111.930000,3289434.957429,275919.398522,536.116693,1.560843,-90.162856
407111.940000,3289434.971200,275918.722423,536.100164,1.564856,-90.164812
407111.950000,3289434.984976,275918.046327,536.083586,1.568916,-90.166808
407111.960000,3289434.998757,275917.370233,536.066960,1.573022,-90.168845
407111.970000,3289435.012543,275916.694142,536.050285,1.577175,-90.170922
407111.980000,3289435.026333,275916.018054,536.033561,1.581375,-90.173040
407111.990000,3289435.040130,275915.341969,536.016788,1.585624,-90.175199
407112.000000,3289435.053932,275914.665887,535.999966,1.589921,-90.177398
407112.010000,3289435.067740,275913.989810,535.983096,1.594265,-90.179637
407112.020000,3289435.081554,275913.313737,535.966177,1.598654,-90.181915
407112.030000,3289435.095373,275912.637667,535.949212,1.603087,-90.184230
407112.040000,3289435.109198,275911.961601,535.932203,1.607563,-90.186582
407112.050000,3289435.123029,275911.285539,535.915150,1.612081,-90.188969
407112.060000,3289435.136865,275910.609480,535.898056,1.616639,-90.191391
407112.070000,3289435.150706,275909.933425,535.880922,1.621238,-90.193847
407112.080000,3289435.164552,275909.257373,535.863748,1.625875,-90.196337
407112.090000,3289435.178404,275908.581324,535.846538,1.630551,-90.198859
407112.100000,3289435.192259,275907.905279,535.829291,1.635263,-90.201412
407112.110000,3289435.206120,275907.229236,535.812011,1.640011,-90.203996
407112.120000,3289435.219985,275906.553197,535.794698,1.644794,-90.206610
407112.130000,3289435.233855,275905.877160,535.777353,1.649611,-90.209253
407112.140000,3289435.247729,275905.201127,535.759978,1.654461,-90.211924
407112.150000,3289435.261607,275904.525096,535.742576,1.659343,-90.214622
407112.160000,3289435.275489,275903.849067,535.725146,1.664255,-90.217347
407112.170000,3289435.289375,275903.173041,535.707691,1.669198,-90.220098
407112.180000,3289435.303265,275902.497018,535.690213,1.674169,-90.222873
407112.190000,3289435.317158,275901.820997,535.672712,1.679168,-90.225673
407112.200000,3289435.331055,275901.144978,535.655190,1.684194,-90.228495
407112.210000,3289435.344956,275900.468962,535.637649,1.689246,-90.231340
407112.220000,3289435.358859,275899.792947,535.620090,1.694323,-90.234206
407112.230000,3289435.372766,275899.116935,535.602515,1.699424,-90.237092
407112.240000,3289435.386676,275898.440924,535.584924,1.704547,-90.239999
407112.250000,3289435.400588,275897.764915,535.567321,1.709692,-90.242924
407112.260000,3289435.414504,275897.088908,535.549705,1.714858,-90.245868
407112.270000,3289435.428422,275896.412903,535.532079,1.720044,-90.248828
407112.280000,3289435.442342,275895.736899,535.514445,1.725249,-90.251805
407112.290000,3289435.456265,275895.060896,535.496802,1.730472,-90.254798
407112.300000,3289435.470190,275894.384895,535.479154,1.735711,-90.257805
407112.310000,3289435.484117,275893.708895,535.461502,1.740967,-90.260826
407112.320000,3289435.498047,275893.032897,535.443847,1.746237,-90.263861
407112.330000,3289435.511978,275892.356899,535.426190,1.751521,-90.266907
407112.340000,3289435.525910,275891.680902,535.408533,1.756817,-90.269964
407112.350000,3289435.539845,275891.004907,535.390878,1.762126,-90.273033
407112.360000,3289435.553780,275890.328912,535.373226,1.767445,-90.276110
407112.370000,3289435.567717,275889.652918,535.355578,1.772775,-90.279197
407112.380000,3289435.581656,275888.976924,535.337936,1.778113,-90.282292
407112.390000,3289435.595595,275888.300931,535.320302,1.783458,-90.285393
407112.400000,3289435.609535,275887.624939,535.302677,1.788811,-90.288501
407112.410000,3289435.623477,275886.948947,535.285063,1.794169,-90.291615
407112.420000,3289435.637418,275886.272955,535.267460,1.799532,-90.294733
407112.430000,3289435.651361,275885.596963,535.249871,1.804899,-90.297854
407112.440000,3289435.665304,275884.920972,535.232297,1.810269,-90.300979
407112.450000,3289435.679247,275884.244980,535.214739,1.815640,-90.304106
407112.460000,3289435.693190,275883.568988,535.197200,1.821013,-90.307234
407112.470000,3289435.707133,275882.892997,535.179680,1.826385,-90.310362
407112.480000,3289435.721076,275882.217005,535.162180,1.831755,-90.313490
407112.490000,3289435.735019,275881.541012,535.144704,1.837124,-90.316617
407112.500000,3289435.748962,275880.865019,535.127251,1.842489,-90.319741
407112.510000,3289435.762904,275880.189026,535.109823,1.847850,-90.322863
407112.520000,3289435.776846,275879.513032,535.092423,1.853206,-90.325981
407112.530000,3289435.790787,275878.837037,535.075051,1.858556,-90.329094
407112.540000,3289435.804727,275878.161041,535.057709,1.863898,-90.332201
407112.550000,3289435.818666,275877.485045,535.040398,1.869232,-90.335302
407112.560000,3289435.832603,275876.809047,535.023120,1.874557,-90.338396
407112.570000,3289435.846540,275876.133049,535.005877,1.879871,-90.341482
407112.580000,3289435.860475,275875.457049,534.988669,1.885175,-90.344560
407112.590000,3289435.874409,275874.781048,534.971499,1.890466,-90.347627
407112.600000,3289435.888341,275874.105045,534.954368,1.895743,-90.350684
407112.610000,3289435.902271,275873.429042,534.937277,1.901007,-90.353729
407112.620000,3289435.916200,275872.753036,534.920228,1.906255,-90.356763
407112.630000,3289435.930126,275872.077029,534.903222,1.911487,-90.359783
407112.640000,3289435.944051,275871.401021,534.886261,1.916701,-90.362789
407112.650000,3289435.957972,275870.725010,534.869346,1.921898,-90.365781
407112.660000,3289435.971892,275870.048998,534.852480,1.927075,-90.368756
407112.670000,3289435.985809,275869.372983,534.835662,1.932231,-90.371716
407112.680000,3289435.999723,275868.696967,534.818896,1.937367,-90.374658
407112.690000,3289436.013635,275868.020948,534.802181,1.942480,-90.377582
407112.700000,3289436.027544,275867.344927,534.785521,1.947570,-90.380487
407112.710000,3289436.041449,275866.668904,534.768915,1.952635,-90.383372
407112.720000,3289436.055352,275865.992878,534.752367,1.957675,-90.386237
407112.730000,3289436.069251,275865.316850,534.735877,1.962689,-90.389080
407112.740000,3289436.083146,275864.640819,534.719446,1.967676,-90.391901
407112.750000,3289436.097038,275863.964786,534.703077,1.972634,-90.394699
407112.760000,3289436.110927,275863.288749,534.686770,1.977563,-90.397472
407112.770000,3289436.124811,275862.612710,534.670528,1.982461,-90.400221
407112.780000,3289436.138692,275861.936668,534.654352,1.987328,-90.402944
407112.790000,3289436.152568,275861.260622,534.638242,1.992163,-90.405641
407112.800000,3289436.166441,275860.584574,534.622202,1.996965,-90.408310
407112.810000,3289436.180308,275859.908522,534.606231,2.001732,-90.410951
407112.820000,3289436.194172,275859.232467,534.590333,2.006464,-90.413562
407112.830000,3289436.208031,275858.556408,534.574507,2.011159,-90.416144
407112.840000,3289436.221885,275857.880346,534.558756,2.015817,-90.418696
407112.850000,3289436.235734,275857.204281,534.543082,2.020437,-90.421215
407112.860000,3289436.249578,275856.528211,534.527485,2.025017,-90.423702
407112.870000,3289436.263418,275855.852138,534.511967,2.029557,-90.426156
407112.880000,3289436.277252,275855.176061,534.496530,2.034056,-90.428576
407112.890000,3289436.291080,275854.499980,534.481175,2.038512,-90.430961
407112.900000,3289436.304903,275853.823895,534.465904,2.042925,-90.433310
407112.910000,3289436.318721,275853.147806,534.450717,2.047294,-90.435622
407112.920000,3289436.332532,275852.471712,534.435618,2.051617,-90.437897
407112.930000,3289436.346338,275851.795614,534.420606,2.055894,-90.440133
407112.940000,3289436.360138,275851.119512,534.405684,2.060123,-90.442331
407112.950000,3289436.373931,275850.443405,534.390854,2.064304,-90.444488
407112.960000,3289436.387718,275849.767294,534.376116,2.068436,-90.446605
407112.970000,3289436.401499,275849.091178,534.361471,2.072517,-90.448680
407112.980000,3289436.415274,275848.415057,534.346923,2.076546,-90.450712
407112.990000,3289436.429041,275847.738931,534.332472,2.080524,-90.452701
407113.000000,3289436.442802,275847.062800,534.318119,2.084448,-90.454646
407113.010000,3289436.456556,275846.386664,534.303866,2.088319,-90.456546
407113.020000,3289436.470304,275845.710523,534.289712,2.092140,-90.458401
407113.030000,3289436.484045,275845.034378,534.275657,2.095910,-90.460212
407113.040000,3289436.497780,275844.358228,534.261701,2.099629,-90.461976
407113.050000,3289436.511510,275843.682073,534.247843,2.103299,-90.463696
407113.060000,3289436.525234,275843.005913,534.234082,2.106919,-90.465368
407113.070000,3289436.538954,275842.329750,534.220419,2.110490,-90.466995
407113.080000,3289436.552668,275841.653582,534.206851,2.114011,-90.468574
407113.090000,3289436.566379,275840.977410,534.193380,2.117484,-90.470105
407113.100000,3289436.580086,275840.301234,534.180003,2.120909,-90.471589
407113.110000,3289436.593789,275839.625054,534.166722,2.124286,-90.473025
407113.120000,3289436.607488,275838.948870,534.153535,2.127614,-90.474412
407113.130000,3289436.621185,275838.272683,534.140442,2.130896,-90.475750
407113.140000,3289436.634880,275837.596492,534.127442,2.134130,-90.477038
407113.150000,3289436.648571,275836.920298,534.114534,2.137318,-90.478277
407113.160000,3289436.662261,275836.244101,534.101719,2.140460,-90.479466
407113.170000,3289436.675950,275835.567900,534.088996,2.143555,-90.480604
407113.180000,3289436.689637,275834.891696,534.076363,2.146604,-90.481691
407113.190000,3289436.703323,275834.215490,534.063821,2.149608,-90.482726
407113.200000,3289436.717009,275833.539281,534.051370,2.152566,-90.483710
407113.210000,3289436.730694,275832.863069,534.039008,2.155480,-90.484642
407113.220000,3289436.744379,275832.186854,534.026735,2.158350,-90.485521
407113.230000,3289436.758065,275831.510637,534.014550,2.161175,-90.486347
407113.240000,3289436.771752,275830.834418,534.002454,2.163956,-90.487120
407113.250000,3289436.785439,275830.158197,533.990445,2.166693,-90.487838
407113.260000,3289436.799128,275829.481973,533.978523,2.169387,-90.488503
407113.270000,3289436.812818,275828.805748,533.966687,2.172039,-90.489114
407113.280000,3289436.826511,275828.129521,533.954937,2.174648,-90.489669
407113.290000,3289436.840206,275827.453292,533.943273,2.177214,-90.490169
407113.300000,3289436.853904,275826.777061,533.931693,2.179738,-90.490613
407113.310000,3289436.867605,275826.100829,533.920198,2.182221,-90.491001
407113.320000,3289436.881309,275825.424596,533.908787,2.184662,-90.491333
407113.330000,3289436.895017,275824.748361,533.897459,2.187063,-90.491607
407113.340000,3289436.908729,275824.072126,533.886214,2.189422,-90.491825
407113.350000,3289436.922445,275823.395889,533.875050,2.191742,-90.491984
407113.360000,3289436.936166,275822.719652,533.863969,2.194021,-90.492086
407113.370000,3289436.949892,275822.043413,533.852969,2.196260,-90.492129
407113.380000,3289436.963623,275821.367174,533.842049,2.198460,-90.492113
407113.390000,3289436.977361,275820.690935,533.831210,2.200621,-90.492038
407113.400000,3289436.991104,275820.014695,533.820450,2.202743,-90.491903
407113.410000,3289437.004853,275819.338455,533.809769,2.204827,-90.491708
407113.420000,3289437.018610,275818.662215,533.799167,2.206872,-90.491453
407113.430000,3289437.032373,275817.985975,533.788643,2.208879,-90.491136
407113.440000,3289437.046144,275817.309735,533.778196,2.210849,-90.490759
407113.450000,3289437.059922,275816.633495,533.767827,2.212782,-90.490319
407113.460000,3289437.073708,275815.957255,533.757534,2.214678,-90.489818
407113.470000,3289437.087503,275815.281016,533.747316,2.216537,-90.489254
407113.480000,3289437.101307,275814.604778,533.737175,2.218360,-90.488628
407113.490000,3289437.115119,275813.928540,533.727108,2.220147,-90.487938
407113.500000,3289437.128941,275813.252303,533.717115,2.221899,-90.487185
407113.510000,3289437.142772,275812.576067,533.707197,2.223615,-90.486367
407113.520000,3289437.156614,275811.899832,533.697351,2.225296,-90.485485
407113.530000,3289437.170466,275811.223598,533.687579,2.226943,-90.484538
407113.540000,3289437.184329,275810.547365,533.677878,2.228554,-90.483526
407113.550000,3289437.198202,275809.871134,533.668250,2.230133,-90.482449
407113.560000,3289437.212087,275809.194905,533.658692,2.231677,-90.481305
407113.570000,3289437.225984,275808.518677,533.649206,2.233188,-90.480095
407113.580000,3289437.239893,275807.842451,533.639789,2.234666,-90.478818
407113.590000,3289437.253814,275807.166226,533.630442,2.236111,-90.477474
407113.600000,3289437.267748,275806.490004,533.621165,2.237524,-90.476063
407113.610000,3289437.281695,275805.813784,533.611956,2.238904,-90.474583
407113.620000,3289437.295655,275805.137566,533.602815,2.240253,-90.473035
407113.630000,3289437.309629,275804.461351,533.593741,2.241570,-90.471419
407113.640000,3289437.323617,275803.785138,533.584735,2.242856,-90.469733
407113.650000,3289437.337619,275803.108927,533.575795,2.244112,-90.467977
407113.660000,3289437.351636,275802.432720,533.566921,2.245336,-90.466152
407113.670000,3289437.365668,275801.756515,533.558112,2.246531,-90.464256
407113.680000,3289437.379715,275801.080313,533.549369,2.247695,-90.462290
407113.690000,3289437.393778,275800.404115,533.540689,2.248830,-90.460252
407113.700000,3289437.407857,275799.727919,533.532074,2.249936,-90.458143
407113.710000,3289437.421953,275799.051727,533.523522,2.251013,-90.455962
407113.720000,3289437.436065,275798.375538,533.515033,2.252061,-90.453708
407113.730000,3289437.450194,275797.699353,533.506606,2.253081,-90.451382
407113.740000,3289437.464340,275797.023172,533.498241,2.254073,-90.448982
407113.750000,3289437.478504,275796.346994,533.489937,2.255037,-90.446510
407113.760000,3289437.492686,275795.670820,533.481694,2.255974,-90.443963
407113.770000,3289437.506887,275794.994651,533.473512,2.256884,-90.441342
407113.780000,3289437.521106,275794.318485,533.465388,2.257767,-90.438646
407113.790000,3289437.535344,275793.642324,533.457325,2.258624,-90.435875
407113.800000,3289437.549601,275792.966168,533.449319,2.259454,-90.433029
407113.810000,3289437.563879,275792.290015,533.441372,2.260259,-90.430106
407113.820000,3289437.578176,275791.613868,533.433482,2.261039,-90.427108
407113.830000,3289437.592493,275790.937725,533.425650,2.261793,-90.424033
407113.840000,3289437.606831,275790.261587,533.417874,2.262522,-90.420880
407113.850000,3289437.621191,275789.585455,533.410154,2.263227,-90.417651
407113.860000,3289437.635571,275788.909327,533.402489,2.263908,-90.414343
407113.870000,3289437.649973,275788.233204,533.394880,2.264565,-90.410957
407113.880000,3289437.664398,275787.557087,533.387325,2.265199,-90.407493
407113.890000,3289437.678844,275786.880976,533.379823,2.265809,-90.403949
407113.900000,3289437.693313,275786.204870,533.372376,2.266397,-90.400326
407113.910000,3289437.707805,275785.528770,533.364981,2.266961,-90.396623
407113.920000,3289437.722321,275784.852675,533.357638,2.267504,-90.392840
407113.930000,3289437.736860,275784.176587,533.350347,2.268024,-90.388976
407113.940000,3289437.751423,275783.500505,533.343108,2.268523,-90.385032
407113.950000,3289437.766011,275782.824429,533.335919,2.269001,-90.381005
407113.960000,3289437.780623,275782.148359,533.328781,2.269458,-90.376897
407113.970000,3289437.795260,275781.472296,533.321692,2.269894,-90.372707
407113.980000,3289437.809923,275780.796239,533.314652,2.270309,-90.368434
407113.990000,3289437.824611,275780.120189,533.307662,2.270705,-90.364078
407114.000000,3289437.839325,275779.444146,533.300719,2.271081,-90.359639
407114.010000,3289437.854065,275778.768110,533.293824,2.271439,-90.355116
407114.020000,3289437.868832,275778.092081,533.286976,2.271779,-90.350510
407114.030000,3289437.883624,275777.416058,533.280174,2.272103,-90.345822
407114.040000,3289437.898442,275776.740043,533.273417,2.272411,-90.341051
407114.050000,3289437.913285,275776.064034,533.266705,2.272702,-90.336199
407114.060000,3289437.928154,275775.388032,533.260037,2.272978,-90.331266
407114.070000,3289437.943047,275774.712037,533.253412,2.273238,-90.326252
407114.080000,3289437.957964,275774.036049,533.246830,2.273483,-90.321159
407114.090000,3289437.972906,275773.360067,533.240289,2.273712,-90.315987
407114.100000,3289437.987872,275772.684092,533.233789,2.273927,-90.310736
407114.110000,3289438.002862,275772.008124,533.227330,2.274127,-90.305408
407114.120000,3289438.017876,275771.332163,533.220910,2.274313,-90.300001
407114.130000,3289438.032912,275770.656208,533.214529,2.274484,-90.294518
407114.140000,3289438.047972,275769.980260,533.208186,2.274642,-90.288959
407114.150000,3289438.063055,275769.304319,533.201880,2.274786,-90.283324
407114.160000,3289438.078160,275768.628384,533.195611,2.274917,-90.277615
407114.170000,3289438.093287,275767.952456,533.189377,2.275035,-90.271830
407114.180000,3289438.108437,275767.276534,533.183179,2.275140,-90.265972
407114.190000,3289438.123608,275766.600619,533.177015,2.275233,-90.260041
407114.200000,3289438.138801,275765.924710,533.170885,2.275313,-90.254036
407114.210000,3289438.154015,275765.248808,533.164787,2.275382,-90.247960
407114.220000,3289438.169250,275764.572913,533.158722,2.275438,-90.241812
407114.230000,3289438.184506,275763.897023,533.152688,2.275483,-90.235593
407114.240000,3289438.199782,275763.221141,533.146684,2.275517,-90.229304
407114.250000,3289438.215079,275762.545264,533.140711,2.275540,-90.222944
407114.260000,3289438.230395,275761.869394,533.134767,2.275552,-90.216516
407114.270000,3289438.245732,275761.193531,533.128851,2.275553,-90.210019
407114.280000,3289438.261088,275760.517673,533.122963,2.275545,-90.203454
407114.290000,3289438.276463,275759.841822,533.117102,2.275526,-90.196821
407114.300000,3289438.291857,275759.165978,533.111267,2.275498,-90.190122
407114.310000,3289438.307270,275758.490139,533.105458,2.275460,-90.183356
407114.320000,3289438.322702,275757.814307,533.099674,2.275413,-90.176524
407114.330000,3289438.338152,275757.138481,533.093913,2.275357,-90.169627
407114.340000,3289438.353620,275756.462662,533.088176,2.275293,-90.162666
407114.350000,3289438.369105,275755.786848,533.082461,2.275220,-90.155641
407114.360000,3289438.384608,275755.111041,533.076768,2.275139,-90.148552
407114.370000,3289438.400129,275754.435239,533.071097,2.275050,-90.141400
407114.380000,3289438.415666,275753.759444,533.065445,2.274954,-90.134186
407114.390000,3289438.431220,275753.083655,533.059814,2.274850,-90.126911
407114.400000,3289438.446790,275752.407872,533.054201,2.274739,-90.119574
407114.410000,3289438.462377,275751.732096,533.048606,2.274621,-90.112177
407114.420000,3289438.477980,275751.056325,533.043028,2.274497,-90.104720
407114.430000,3289438.493598,275750.380560,533.037468,2.274366,-90.097204
407114.440000,3289438.509232,275749.704801,533.031923,2.274229,-90.089629
407114.450000,3289438.524882,275749.029048,533.026393,2.274086,-90.081995
407114.460000,3289438.540546,275748.353301,533.020878,2.273938,-90.074305
407114.470000,3289438.556225,275747.677560,533.015377,2.273784,-90.066557
407114.480000,3289438.571918,275747.001825,533.009888,2.273626,-90.058752
407114.490000,3289438.587626,275746.326096,533.004412,2.273462,-90.050892
407114.500000,3289438.603347,275745.650372,532.998947,2.273294,-90.042977
407114.510000,3289438.619083,275744.974654,532.993493,2.273122,-90.035007
407114.520000,3289438.634831,275744.298943,532.988049,2.272945,-90.026982
407114.530000,3289438.650593,275743.623237,532.982614,2.272765,-90.018905
407114.540000,3289438.666368,275742.947536,532.977188,2.272582,-90.010774
407114.550000,3289438.682156,275742.271842,532.971770,2.272395,-90.002591
407114.560000,3289438.697956,275741.596153,532.966358,2.272205,-89.994356
407114.570000,3289438.713768,275740.920470,532.960953,2.272013,-89.986070
407114.580000,3289438.729592,275740.244793,532.955554,2.271818,-89.977734
407114.590000,3289438.745428,275739.569121,532.950159,2.271621,-89.969347
407114.600000,3289438.761276,275738.893455,532.944769,2.271421,-89.960911
407114.610000,3289438.777134,275738.217794,532.939382,2.271221,-89.952426
407114.620000,3289438.793004,275737.542139,532.933998,2.271018,-89.943893
407114.630000,3289438.808884,275736.866490,532.928615,2.270815,-89.935312
407114.640000,3289438.824774,275736.190846,532.923234,2.270610,-89.926684
407114.650000,3289438.840675,275735.515207,532.917853,2.270405,-89.918010
407114.660000,3289438.856586,275734.839574,532.912472,2.270200,-89.909290
407114.670000,3289438.872506,275734.163947,532.907090,2.269994,-89.900524
407114.680000,3289438.888436,275733.488325,532.901706,2.269789,-89.891713
407114.690000,3289438.904375,275732.812709,532.896319,2.269583,-89.882858
407114.700000,3289438.920323,275732.137098,532.890929,2.269379,-89.873960
407114.710000,3289438.936280,275731.461492,532.885536,2.269175,-89.865019
407114.720000,3289438.952244,275730.785891,532.880137,2.268973,-89.856035
407114.730000,3289438.968218,275730.110296,532.874733,2.268772,-89.847009
407114.740000,3289438.984199,275729.434707,532.869323,2.268572,-89.837942
407114.750000,3289439.000187,275728.759122,532.863906,2.268374,-89.828834
407114.760000,3289439.016184,275728.083543,532.858481,2.268179,-89.819686
407114.770000,3289439.032187,275727.407969,532.853048,2.267986,-89.810499
407114.780000,3289439.048197,275726.732401,532.847606,2.267796,-89.801272
407114.790000,3289439.064214,275726.056837,532.842154,2.267609,-89.792008
407114.800000,3289439.080237,275725.381279,532.836691,2.267424,-89.782705
407114.810000,3289439.096266,275724.705726,532.831217,2.267244,-89.773365
407114.820000,3289439.112302,275724.030178,532.825731,2.267067,-89.763989
407114.830000,3289439.128343,275723.354635,532.820231,2.266894,-89.754577
407114.840000,3289439.144389,275722.679097,532.814719,2.266725,-89.745129
407114.850000,3289439.160440,275722.003564,532.809192,2.266561,-89.735646
407114.860000,3289439.176496,275721.328037,532.803650,2.266401,-89.726129
407114.870000,3289439.192557,275720.652514,532.798092,2.266247,-89.716578
407114.880000,3289439.208623,275719.976996,532.792518,2.266098,-89.706994
407114.890000,3289439.224692,275719.301484,532.786926,2.265954,-89.697378
407114.900000,3289439.240765,275718.625976,532.781316,2.265816,-89.687729
407114.910000,3289439.256842,275717.950473,532.775688,2.265684,-89.678049
407114.920000,3289439.272923,275717.274976,532.770040,2.265558,-89.668338
407114.930000,3289439.289006,275716.599483,532.764372,2.265439,-89.658598
407114.940000,3289439.305092,275715.923995,532.758683,2.265327,-89.648827
407114.950000,3289439.321181,275715.248511,532.752973,2.265222,-89.639027
407114.960000,3289439.337272,275714.573033,532.747240,2.265124,-89.629199
407114.970000,3289439.353366,275713.897559,532.741483,2.265034,-89.619343
407114.980000,3289439.369461,275713.222091,532.735703,2.264951,-89.609460
407114.990000,3289439.385558,275712.546627,532.729898,2.264877,-89.599550
407115.000000,3289439.401656,275711.871167,532.724068,2.264811,-89.589614
407115.010000,3289439.417755,275711.195713,532.718212,2.264751,-89.579653
407115.020000,3289439.433856,275710.520263,532.712331,2.264695,-89.569668
407115.030000,3289439.449958,275709.844818,532.706424,2.264642,-89.559664
407115.040000,3289439.466063,275709.169377,532.700493,2.264591,-89.549641
407115.050000,3289439.482169,275708.493942,532.694539,2.264543,-89.539602
407115.060000,3289439.498279,275707.818511,532.688561,2.264497,-89.529550
407115.070000,3289439.514391,275707.143084,532.682561,2.264453,-89.519488
407115.080000,3289439.530506,275706.467663,532.676538,2.264410,-89.509416
407115.090000,3289439.546625,275705.792246,532.670494,2.264367,-89.499339
407115.100000,3289439.562748,275705.116833,532.664429,2.264325,-89.489258
407115.110000,3289439.578875,275704.441426,532.658344,2.264283,-89.479175
407115.120000,3289439.595007,275703.766023,532.652239,2.264241,-89.469093
407115.130000,3289439.611143,275703.090625,532.646115,2.264198,-89.459015
407115.140000,3289439.627284,275702.415231,532.639972,2.264154,-89.448943
407115.150000,3289439.643431,275701.739842,532.633812,2.264109,-89.438878
407115.160000,3289439.659583,275701.064458,532.627634,2.264062,-89.428825
407115.170000,3289439.675741,275700.389079,532.621439,2.264013,-89.418784
407115.180000,3289439.691906,275699.713704,532.615228,2.263961,-89.408758
407115.190000,3289439.708077,275699.038334,532.609001,2.263907,-89.398751
407115.200000,3289439.724255,275698.362968,532.602759,2.263849,-89.388763
407115.210000,3289439.740440,275697.687607,532.596503,2.263787,-89.378798
407115.220000,3289439.756632,275697.012251,532.590233,2.263721,-89.368858
407115.230000,3289439.772833,275696.336899,532.583949,2.263651,-89.358945
407115.240000,3289439.789041,275695.661552,532.577653,2.263576,-89.349062
407115.250000,3289439.805258,275694.986210,532.571344,2.263496,-89.339211
407115.260000,3289439.821484,275694.310872,532.565024,2.263411,-89.329394
407115.270000,3289439.837718,275693.635539,532.558693,2.263319,-89.319615
407115.280000,3289439.853962,275692.960211,532.552351,2.263221,-89.309874
407115.290000,3289439.870216,275692.284887,532.545999,2.263117,-89.300175
407115.300000,3289439.886479,275691.609568,532.539639,2.263005,-89.290521
407115.310000,3289439.902753,275690.934253,532.533269,2.262886,-89.280912
407115.320000,3289439.919037,275690.258943,532.526891,2.262759,-89.271353
407115.330000,3289439.935332,275689.583638,532.520506,2.262624,-89.261844
407115.340000,3289439.951638,275688.908337,532.514114,2.262480,-89.252390
407115.350000,3289439.967956,275688.233041,532.507715,2.262328,-89.242991
407115.360000,3289439.984285,275687.557749,532.501311,2.262166,-89.233650
407115.370000,3289440.000626,275686.882462,532.494901,2.261994,-89.224371
407115.380000,3289440.016980,275686.207180,532.488487,2.261812,-89.215154
407115.390000,3289440.033347,275685.531902,532.482069,2.261620,-89.206003
407115.400000,3289440.049726,275684.856629,532.475647,2.261417,-89.196920
407115.410000,3289440.066119,275684.181360,532.469222,2.261203,-89.187907
407115.420000,3289440.082525,275683.506096,532.462795,2.260977,-89.178967
407115.430000,3289440.098945,275682.830837,532.456366,2.260739,-89.170102
407115.440000,3289440.115380,275682.155582,532.449936,2.260489,-89.161315
407115.450000,3289440.131828,275681.480332,532.443505,2.260226,-89.152607
407115.460000,3289440.148292,275680.805086,532.437075,2.259950,-89.143982
407115.470000,3289440.164771,275680.129845,532.430645,2.259661,-89.135441
407115.480000,3289440.181265,275679.454608,532.424216,2.259358,-89.126988
407115.490000,3289440.197775,275678.779376,532.417788,2.259040,-89.118623
407115.500000,3289440.214301,275678.104148,532.411364,2.258708,-89.110351
407115.510000,3289440.230843,275677.428925,532.404942,2.258361,-89.102173
407115.520000,3289440.247402,275676.753707,532.398523,2.257998,-89.094092
407115.530000,3289440.263977,275676.078493,532.392108,2.257620,-89.086109
407115.540000,3289440.280570,275675.403284,532.385699,2.257226,-89.078228
407115.550000,3289440.297181,275674.728079,532.379294,2.256815,-89.070451
407115.560000,3289440.313809,275674.052878,532.372895,2.256387,-89.062779
407115.570000,3289440.330456,275673.377683,532.366502,2.255943,-89.055217
407115.580000,3289440.347120,275672.702491,532.360117,2.255480,-89.047765
407115.590000,3289440.363804,275672.027305,532.353739,2.255000,-89.040427
407115.600000,3289440.380507,275671.352122,532.347369,2.254501,-89.033204
407115.610000,3289440.397229,275670.676945,532.341008,2.253983,-89.026100
407115.620000,3289440.413971,275670.001771,532.334655,2.253446,-89.019116
407115.630000,3289440.430733,275669.326603,532.328313,2.252890,-89.012255
407115.640000,3289440.447515,275668.651438,532.321982,2.252314,-89.005519
407115.650000,3289440.464317,275667.976279,532.315661,2.251717,-88.998911
407115.660000,3289440.481141,275667.301123,532.309352,2.251100,-88.992433
407115.670000,3289440.497985,275666.625973,532.303055,2.250462,-88.986087
407115.680000,3289440.514852,275665.950826,532.296770,2.249803,-88.979876
407115.690000,3289440.531740,275665.275685,532.290499,2.249121,-88.973803
407115.700000,3289440.548650,275664.600547,532.284242,2.248418,-88.967869
407115.710000,3289440.565582,275663.925415,532.278000,2.247692,-88.962077
407115.720000,3289440.582537,275663.250286,532.271772,2.246943,-88.956430
407115.730000,3289440.599516,275662.575162,532.265560,2.246171,-88.950929
407115.740000,3289440.616517,275661.900043,532.259365,2.245376,-88.945577
407115.750000,3289440.633542,275661.224928,532.253186,2.244556,-88.940378
407115.760000,3289440.650591,275660.549818,532.247024,2.243712,-88.935332
407115.770000,3289440.667665,275659.874712,532.240881,2.242843,-88.930442
407115.780000,3289440.684763,275659.199610,532.234756,2.241949,-88.925711
407115.790000,3289440.701885,275658.524513,532.228650,2.241029,-88.921142
407115.800000,3289440.719033,275657.849420,532.222564,2.240083,-88.916735
407115.810000,3289440.736207,275657.174332,532.216498,2.239112,-88.912495
407115.820000,3289440.753406,275656.499248,532.210453,2.238113,-88.908423
407115.830000,3289440.770631,275655.824169,532.204429,2.237087,-88.904522
407115.840000,3289440.787883,275655.149094,532.198428,2.236035,-88.900794
407115.850000,3289440.805161,275654.474023,532.192449,2.234954,-88.897241
407115.860000,3289440.822466,275653.798957,532.186493,2.233845,-88.893866
407115.870000,3289440.839798,275653.123896,532.180561,2.232707,-88.890672
407115.880000,3289440.857159,275652.448838,532.174653,2.231541,-88.887660
407115.890000,3289440.874546,275651.773785,532.168771,2.230345,-88.884833
407115.900000,3289440.891963,275651.098737,532.162913,2.229120,-88.882194
407115.910000,3289440.909407,275650.423693,532.157082,2.227864,-88.879744
407115.920000,3289440.926881,275649.748653,532.151277,2.226578,-88.877487
407115.930000,3289440.944383,275649.073618,532.145500,2.225261,-88.875424
407115.940000,3289440.961915,275648.398587,532.139751,2.223913,-88.873558
407115.950000,3289440.979477,275647.723561,532.134030,2.222534,-88.871892
407115.960000,3289440.997069,275647.048539,532.128337,2.221123,-88.870427
407115.970000,3289441.014691,275646.373521,532.122675,2.219679,-88.869166
407115.980000,3289441.032343,275645.698508,532.117042,2.218202,-88.868112
407115.990000,3289441.050027,275645.023499,532.111441,2.216693,-88.867267
407116.000000,3289441.067742,275644.348495,532.105870,2.215150,-88.866634
407116.010000,3289441.085488,275643.673494,532.100332,2.213576,-88.866212
407116.020000,3289441.103266,275642.998499,532.094825,2.211977,-88.866002
407116.030000,3289441.121075,275642.323507,532.089349,2.210352,-88.865998
407116.040000,3289441.138915,275641.648520,532.083905,2.208703,-88.866199
407116.050000,3289441.156787,275640.973537,532.078492,2.207029,-88.866601
407116.060000,3289441.174689,275640.298558,532.073110,2.205332,-88.867202
407116.070000,3289441.192622,275639.623584,532.067758,2.203612,-88.867999
407116.080000,3289441.210586,275638.948614,532.062437,2.201870,-88.868989
407116.090000,3289441.228580,275638.273648,532.057147,2.200107,-88.870168
407116.100000,3289441.246604,275637.598687,532.051886,2.198322,-88.871534
407116.110000,3289441.264659,275636.923729,532.046656,2.196517,-88.873085
407116.120000,3289441.282744,275636.248776,532.041455,2.194693,-88.874816
407116.130000,3289441.300859,275635.573827,532.036284,2.192850,-88.876726
407116.140000,3289441.319004,275634.898882,532.031142,2.190988,-88.878811
407116.150000,3289441.337179,275634.223941,532.026030,2.189109,-88.881068
407116.160000,3289441.355383,275633.549004,532.020946,2.187213,-88.883494
407116.170000,3289441.373617,275632.874071,532.015891,2.185300,-88.886087
407116.180000,3289441.391880,275632.199143,532.010865,2.183372,-88.888844
407116.190000,3289441.410173,275631.524218,532.005868,2.181428,-88.891762
407116.200000,3289441.428495,275630.849298,532.000898,2.179471,-88.894837
407116.210000,3289441.446845,275630.174381,531.995957,2.177499,-88.898067
407116.220000,3289441.465225,275629.499469,531.991043,2.175515,-88.901449
407116.230000,3289441.483633,275628.824560,531.986158,2.173518,-88.904980
407116.240000,3289441.502070,275628.149656,531.981299,2.171509,-88.908657
407116.250000,3289441.520535,275627.474755,531.976468,2.169489,-88.912477
407116.260000,3289441.539029,275626.799859,531.971664,2.167459,-88.916437
407116.270000,3289441.557551,275626.124966,531.966887,2.165419,-88.920535
407116.280000,3289441.576101,275625.450077,531.962137,2.163369,-88.924767
407116.290000,3289441.594679,275624.775192,531.957413,2.161312,-88.929131
407116.300000,3289441.613285,275624.100311,531.952716,2.159246,-88.933623
407116.310000,3289441.631919,275623.425434,531.948044,2.157173,-88.938241
407116.320000,3289441.650580,275622.750561,531.943399,2.155093,-88.942982
407116.330000,3289441.669269,275622.075691,531.938779,2.153008,-88.947842
407116.340000,3289441.687985,275621.400826,531.934185,2.150917,-88.952820
407116.350000,3289441.706728,275620.725964,531.929616,2.148821,-88.957911
407116.360000,3289441.725498,275620.051105,531.925073,2.146722,-88.963114
407116.370000,3289441.744296,275619.376251,531.920554,2.144619,-88.968424
407116.380000,3289441.763120,275618.701400,531.916060,2.142514,-88.973840
407116.390000,3289441.781971,275618.026553,531.911591,2.140406,-88.979358
407116.400000,3289441.800848,275617.351710,531.907147,2.138297,-88.984976
407116.410000,3289441.819752,275616.676870,531.902726,2.136188,-88.990690
407116.420000,3289441.838682,275616.002034,531.898330,2.134078,-88.996498
407116.430000,3289441.857638,275615.327202,531.893957,2.131969,-89.002396
407116.440000,3289441.876621,275614.652374,531.889608,2.129861,-89.008382
407116.450000,3289441.895629,275613.977549,531.885283,2.127755,-89.014453
407116.460000,3289441.914663,275613.302727,531.880980,2.125651,-89.020606
407116.470000,3289441.933723,275612.627909,531.876701,2.123551,-89.026837
407116.480000,3289441.952809,275611.953095,531.872445,2.121454,-89.033145
407116.490000,3289441.971919,275611.278284,531.868212,2.119362,-89.039526
407116.500000,3289441.991056,275610.603477,531.864001,2.117275,-89.045977
407116.510000,3289442.010217,275609.928673,531.859812,2.115194,-89.052496
407116.520000,3289442.029403,275609.253873,531.855645,2.113119,-89.059079
407116.530000,3289442.048615,275608.579076,531.851501,2.111052,-89.065723
407116.540000,3289442.067851,275607.904283,531.847378,2.108992,-89.072426
407116.550000,3289442.087111,275607.229493,531.843276,2.106940,-89.079185
407116.560000,3289442.106397,275606.554707,531.839196,2.104897,-89.085996
407116.570000,3289442.125706,275605.879924,531.835137,2.102865,-89.092857
407116.580000,3289442.145040,275605.205144,531.831100,2.100842,-89.099765
407116.590000,3289442.164398,275604.530368,531.827082,2.098830,-89.106717
407116.600000,3289442.183780,275603.855595,531.823086,2.096830,-89.113710
407116.610000,3289442.203186,275603.180825,531.819110,2.094843,-89.120741
407116.620000,3289442.222616,275602.506059,531.815154,2.092868,-89.127807
407116.630000,3289442.242069,275601.831296,531.811218,2.090906,-89.134906
407116.640000,3289442.261546,275601.156537,531.807302,2.088959,-89.142034
407116.650000,3289442.281047,275600.481780,531.803406,2.087027,-89.149189
407116.660000,3289442.300570,275599.807027,531.799529,2.085111,-89.156367
407116.670000,3289442.320117,275599.132277,531.795671,2.083210,-89.163565
407116.680000,3289442.339686,275598.457531,531.791833,2.081326,-89.170782
407116.690000,3289442.359279,275597.782787,531.788013,2.079460,-89.178013
407116.700000,3289442.378894,275597.108047,531.784212,2.077612,-89.185256
407116.710000,3289442.398532,275596.433310,531.780429,2.075783,-89.192508
407116.720000,3289442.418193,275595.758576,531.776665,2.073973,-89.199766
407116.730000,3289442.437875,275595.083845,531.772919,2.072183,-89.207027
407116.740000,3289442.457580,275594.409117,531.769191,2.070414,-89.214289
407116.750000,3289442.477307,275593.734393,531.765480,2.068666,-89.221547
407116.760000,3289442.497056,275593.059671,531.761787,2.066941,-89.228801
407116.770000,3289442.516827,275592.384953,531.758112,2.065238,-89.236045
407116.780000,3289442.536620,275591.710238,531.754453,2.063558,-89.243278
407116.790000,3289442.556434,275591.035525,531.750812,2.061902,-89.250497
407116.800000,3289442.576270,275590.360816,531.747187,2.060271,-89.257698
407116.810000,3289442.596127,275589.686110,531.743579,2.058666,-89.264879
407116.820000,3289442.616005,275589.011406,531.739987,2.057086,-89.272037
407116.830000,3289442.635905,275588.336706,531.736412,2.055532,-89.279169
407116.840000,3289442.655825,275587.662009,531.732852,2.054006,-89.286272
407116.850000,3289442.675766,275586.987314,531.729308,2.052508,-89.293343
407116.860000,3289442.695728,275586.312623,531.725780,2.051038,-89.300380
407116.870000,3289442.715710,275585.637934,531.722268,2.049598,-89.307378
407116.880000,3289442.735713,275584.963248,531.718770,2.048187,-89.314336
407116.890000,3289442.755736,275584.288565,531.715288,2.046807,-89.321251
407116.900000,3289442.775779,275583.613885,531.711820,2.045458,-89.328118
407116.910000,3289442.795843,275582.939208,531.708368,2.044140,-89.334937
407116.920000,3289442.815926,275582.264533,531.704929,2.042855,-89.341703
407116.930000,3289442.836029,275581.589862,531.701505,2.041604,-89.348414
407116.940000,3289442.856152,275580.915193,531.698095,2.040385,-89.355067
407116.950000,3289442.876295,275580.240527,531.694699,2.039202,-89.361659
407116.960000,3289442.896456,275579.565864,531.691317,2.038053,-89.368187
407116.970000,3289442.916637,275578.891203,531.687948,2.036940,-89.374647
407116.980000,3289442.936838,275578.216545,531.684592,2.035863,-89.381038
407116.990000,3289442.957057,275577.541890,531.681250,2.034823,-89.387357
407117.000000,3289442.977295,275576.867237,531.677921,2.033821,-89.393599
407117.010000,3289442.997552,275576.192587,531.674604,2.032851,-89.399764
407117.020000,3289443.017828,275575.517940,531.671300,2.031908,-89.405851
407117.030000,3289443.038121,275574.843295,531.668007,2.030991,-89.411859
407117.040000,3289443.058432,275574.168653,531.664727,2.030101,-89.417789
407117.050000,3289443.078761,275573.494013,531.661457,2.029238,-89.423641
407117.060000,3289443.099107,275572.819376,531.658199,2.028403,-89.429414
407117.070000,3289443.119469,275572.144741,531.654950,2.027596,-89.435108
407117.080000,3289443.139848,275571.470107,531.651712,2.026817,-89.440724
407117.090000,3289443.160242,275570.795477,531.648484,2.026067,-89.446261
407117.100000,3289443.180653,275570.120848,531.645265,2.025346,-89.451720
407117.110000,3289443.201079,275569.446221,531.642055,2.024654,-89.457100
407117.120000,3289443.221519,275568.771596,531.638853,2.023992,-89.462400
407117.130000,3289443.241975,275568.096973,531.635660,2.023360,-89.467622
407117.140000,3289443.262444,275567.422352,531.632474,2.022759,-89.472765
407117.150000,3289443.282928,275566.747733,531.629296,2.022188,-89.477829
407117.160000,3289443.303425,275566.073115,531.626125,2.021648,-89.482814
407117.170000,3289443.323936,275565.398499,531.622961,2.021140,-89.487719
407117.180000,3289443.344459,275564.723885,531.619803,2.020663,-89.492545
407117.190000,3289443.364995,275564.049272,531.616650,2.020219,-89.497292
407117.200000,3289443.385543,275563.374660,531.613503,2.019806,-89.501960
407117.210000,3289443.406103,275562.700050,531.610362,2.019427,-89.506548
407117.220000,3289443.426674,275562.025441,531.607225,2.019081,-89.511056
407117.230000,3289443.447257,275561.350834,531.604092,2.018768,-89.515485
407117.240000,3289443.467850,275560.676227,531.600964,2.018489,-89.519835
407117.250000,3289443.488454,275560.001622,531.597839,2.018244,-89.524104
407117.260000,3289443.509069,275559.327017,531.594717,2.018033,-89.528294
407117.270000,3289443.529692,275558.652414,531.591598,2.017857,-89.532404
407117.280000,3289443.550326,275557.977812,531.588482,2.017717,-89.536434
407117.290000,3289443.570968,275557.303210,531.585367,2.017612,-89.540384
407117.300000,3289443.591619,275556.628609,531.582255,2.017542,-89.544254
407117.310000,3289443.612279,275555.954009,531.579143,2.017509,-89.548043
407117.320000,3289443.632947,275555.279410,531.576033,2.017512,-89.551753
407117.330000,3289443.653622,275554.604811,531.572923,2.017552,-89.555382
407117.340000,3289443.674305,275553.930213,531.569813,2.017629,-89.558931
407117.350000,3289443.694994,275553.255615,531.566703,2.017744,-89.562400
407117.360000,3289443.715691,275552.581018,531.563593,2.017896,-89.565788
407117.370000,3289443.736394,275551.906420,531.560481,2.018087,-89.569096
407117.380000,3289443.757102,275551.231824,531.557368,2.018316,-89.572323
407117.390000,3289443.777817,275550.557227,531.554254,2.018584,-89.575470
407117.400000,3289443.798536,275549.882630,531.551137,2.018891,-89.578535
407117.410000,3289443.819261,275549.208034,531.548018,2.019238,-89.581520
407117.420000,3289443.839990,275548.533437,531.544896,2.019625,-89.584425
407117.430000,3289443.860724,275547.858841,531.541770,2.020051,-89.587248
407117.440000,3289443.881461,275547.184244,531.538641,2.020519,-89.589990
407117.450000,3289443.902202,275546.509648,531.535508,2.021027,-89.592651
407117.460000,3289443.922946,275545.835050,531.532371,2.021576,-89.595231
407117.470000,3289443.943694,275545.160453,531.529228,2.022167,-89.597730
407117.480000,3289443.964443,275544.485855,531.526081,2.022800,-89.600148
407117.490000,3289443.985195,275543.811257,531.522928,2.023475,-89.602484
407117.500000,3289444.005949,275543.136658,531.519769,2.024193,-89.604740
407117.510000,3289444.026704,275542.462059,531.516604,2.024954,-89.606913
407117.520000,3289444.047460,275541.787459,531.513432,2.025758,-89.609005
407117.530000,3289444.068217,275541.112858,531.510253,2.026605,-89.611016
407117.540000,3289444.088974,275540.438257,531.507066,2.027496,-89.612945
407117.550000,3289444.109732,275539.763654,531.503872,2.028432,-89.614792
407117.560000,3289444.130489,275539.089051,531.500669,2.029412,-89.616557
407117.570000,3289444.151246,275538.414447,531.497458,2.030437,-89.618241
407117.580000,3289444.172002,275537.739842,531.494238,2.031508,-89.619843
407117.590000,3289444.192757,275537.065235,531.491008,2.032624,-89.621363
407117.600000,3289444.213510,275536.390628,531.487769,2.033786,-89.622800
407117.610000,3289444.234261,275535.716019,531.484520,2.034994,-89.624156
407117.620000,3289444.255009,275535.041409,531.481260,2.036249,-89.625430
407117.630000,3289444.275755,275534.366798,531.477989,2.037551,-89.626621
407117.640000,3289444.296498,275533.692185,531.474707,2.038901,-89.627730
407117.650000,3289444.317238,275533.017571,531.471413,2.040298,-89.628757
407117.660000,3289444.337974,275532.342955,531.468107,2.041743,-89.629701
407117.670000,3289444.358706,275531.668337,531.464789,2.043236,-89.630563
407117.680000,3289444.379433,275530.993718,531.461458,2.044778,-89.631342
407117.690000,3289444.400156,275530.319097,531.458114,2.046369,-89.632038
407117.700000,3289444.420874,275529.644475,531.454756,2.048009,-89.632652
407117.710000,3289444.441586,275528.969850,531.451384,2.049699,-89.633183
407117.720000,3289444.462293,275528.295223,531.447998,2.051439,-89.633632
407117.730000,3289444.482993,275527.620595,531.444598,2.053229,-89.633997
407117.740000,3289444.503687,275526.945964,531.441182,2.055070,-89.634280
407117.750000,3289444.524374,275526.271331,531.437750,2.056962,-89.634479
407117.760000,3289444.545054,275525.596696,531.434303,2.058906,-89.634596
407117.770000,3289444.565727,275524.922059,531.430840,2.060901,-89.634629
407117.780000,3289444.586391,275524.247419,531.427360,2.062948,-89.634579
407117.790000,3289444.607048,275523.572777,531.423863,2.065048,-89.634446
407117.800000,3289444.627696,275522.898133,531.420348,2.067200,-89.634229
407117.810000,3289444.648335,275522.223486,531.416816,2.069406,-89.633929
407117.820000,3289444.668964,275521.548836,531.413266,2.071665,-89.633546
407117.830000,3289444.689585,275520.874184,531.409697,2.073977,-89.633079
407117.840000,3289444.710195,275520.199529,531.406109,2.076344,-89.632529
407117.850000,3289444.730795,275519.524871,531.402502,2.078765,-89.631894
407117.860000,3289444.751384,275518.850211,531.398875,2.081241,-89.631176
407117.870000,3289444.771963,275518.175547,531.395229,2.083772,-89.630375
407117.880000,3289444.792530,275517.500881,531.391561,2.086359,-89.629489
407117.890000,3289444.813085,275516.826211,531.387873,2.089001,-89.628520
407117.900000,3289444.833629,275516.151538,531.384164,2.091699,-89.627466
407117.910000,3289444.854160,275515.476862,531.380433,2.094454,-89.626328
407117.920000,3289444.874679,275514.802183,531.376681,2.097266,-89.625107
407117.930000,3289444.895184,275514.127501,531.372906,2.100134,-89.623801
407117.940000,3289444.915676,275513.452815,531.369108,2.103061,-89.622411
407117.950000,3289444.936154,275512.778126,531.365287,2.106045,-89.620936
407117.960000,3289444.956619,275512.103433,531.361443,2.109087,-89.619377
407117.970000,3289444.977068,275511.428737,531.357574,2.112188,-89.617734
407117.980000,3289444.997504,275510.754037,531.353682,2.115347,-89.616006
407117.990000,3289445.017924,275510.079333,531.349765,2.118566,-89.614194
407118.000000,3289445.038328,275509.404625,531.345822,2.121844,-89.612297
407118.010000,3289445.058717,275508.729914,531.341855,2.125190,-89.610315
407118.020000,3289445.079090,275508.055199,531.337864,2.128608,-89.608249
407118.030000,3289445.099446,275507.380481,531.333849,2.132100,-89.606101
407118.040000,3289445.119787,275506.705759,531.329812,2.135663,-89.603871
407118.050000,3289445.140111,275506.031034,531.325753,2.139296,-89.601560
407118.060000,3289445.160418,275505.356305,531.321675,2.142998,-89.599170
407118.070000,3289445.180709,275504.681574,531.317578,2.146768,-89.596701
407118.080000,3289445.200983,275504.006840,531.313462,2.150604,-89.594154
407118.090000,3289445.221240,275503.332103,531.309330,2.154506,-89.591530
407118.100000,3289445.241480,275502.657364,531.305182,2.158472,-89.588831
407118.110000,3289445.261702,275501.982622,531.301019,2.162501,-89.586057
407118.120000,3289445.281907,275501.307878,531.296843,2.166592,-89.583210
407118.130000,3289445.302095,275500.633132,531.292653,2.170744,-89.580289
407118.140000,3289445.322265,275499.958384,531.288452,2.174955,-89.577298
407118.150000,3289445.342416,275499.283634,531.284241,2.179225,-89.574235
407118.160000,3289445.362550,275498.608883,531.280020,2.183552,-89.571104
407118.170000,3289445.382666,275497.934129,531.275791,2.187934,-89.567903
407118.180000,3289445.402763,275497.259375,531.271554,2.192372,-89.564635
407118.190000,3289445.422842,275496.584619,531.267311,2.196863,-89.561301
407118.200000,3289445.442902,275495.909862,531.263063,2.201407,-89.557901
407118.210000,3289445.462943,275495.235104,531.258811,2.206002,-89.554437
407118.220000,3289445.482965,275494.560346,531.254555,2.210646,-89.550909
407118.230000,3289445.502968,275493.885586,531.250298,2.215340,-89.547318
407118.240000,3289445.522952,275493.210826,531.246039,2.220082,-89.543667
407118.250000,3289445.542917,275492.536066,531.241781,2.224869,-89.539954
407118.260000,3289445.562862,275491.861305,531.237523,2.229703,-89.536183
407118.270000,3289445.582787,275491.186545,531.233268,2.234580,-89.532353
407118.280000,3289445.602693,275490.511784,531.229016,2.239501,-89.528466
407118.290000,3289445.622578,275489.837023,531.224768,2.244463,-89.524522
407118.300000,3289445.642444,275489.162263,531.220526,2.249466,-89.520523
407118.310000,3289445.662289,275488.487504,531.216290,2.254508,-89.516470
407118.320000,3289445.682113,275487.812744,531.212062,2.259589,-89.512364
407118.330000,3289445.701917,275487.137986,531.207842,2.264707,-89.508205
407118.340000,3289445.721701,275486.463229,531.203632,2.269860,-89.503995
407118.350000,3289445.741463,275485.788472,531.199433,2.275048,-89.499734
407118.360000,3289445.761204,275485.113717,531.195245,2.280270,-89.495425
407118.370000,3289445.780925,275484.438963,531.191070,2.285524,-89.491067
407118.380000,3289445.800623,275483.764210,531.186909,2.290809,-89.486662
407118.390000,3289445.820301,275483.089459,531.182762,2.296125,-89.482211
407118.400000,3289445.839956,275482.414710,531.178632,2.301469,-89.477715
407118.410000,3289445.859590,275481.739963,531.174519,2.306840,-89.473175
407118.420000,3289445.879202,275481.065218,531.170424,2.312239,-89.468591
407118.430000,3289445.898792,275480.390475,531.166348,2.317662,-89.463965
407118.440000,3289445.918359,275479.715734,531.162292,2.323109,-89.459299
407118.450000,3289445.937905,275479.040996,531.158257,2.328580,-89.454592
407118.460000,3289445.957427,275478.366260,531.154245,2.334072,-89.449846
407118.470000,3289445.976927,275477.691527,531.150256,2.339584,-89.445062
407118.480000,3289445.996404,275477.016797,531.146292,2.345116,-89.440241
407118.490000,3289446.015859,275476.342070,531.142353,2.350666,-89.435385
407118.500000,3289446.035289,275475.667347,531.138441,2.356233,-89.430493
407118.510000,3289446.054697,275474.992626,531.134556,2.361816,-89.425567
407118.520000,3289446.074081,275474.317909,531.130700,2.367414,-89.420608
407118.530000,3289446.093442,275473.643196,531.126874,2.373025,-89.415617
407118.540000,3289446.112779,275472.968486,531.123079,2.378648,-89.410596
407118.550000,3289446.132092,275472.293781,531.119315,2.384282,-89.405544
407118.560000,3289446.151381,275471.619079,531.115585,2.389926,-89.400464
407118.570000,3289446.170646,275470.944381,531.111888,2.395579,-89.395355
407118.580000,3289446.189886,275470.269688,531.108227,2.401240,-89.390220
407118.590000,3289446.209102,275469.595000,531.104601,2.406906,-89.385059
407118.600000,3289446.228294,275468.920315,531.101013,2.412578,-89.379873
407118.610000,3289446.247460,275468.245636,531.097463,2.418254,-89.374664
407118.620000,3289446.266602,275467.570962,531.093953,2.423933,-89.369431
407118.630000,3289446.285718,275466.896292,531.090482,2.429613,-89.364177
407118.640000,3289446.304809,275466.221628,531.087053,2.435294,-89.358902
407118.650000,3289446.323875,275465.546969,531.083667,2.440974,-89.353608
407118.660000,3289446.342916,275464.872316,531.080324,2.446652,-89.348294
407118.670000,3289446.361930,275464.197668,531.077026,2.452327,-89.342963
407118.680000,3289446.380919,275463.523026,531.073773,2.457998,-89.337615
407118.690000,3289446.399882,275462.848390,531.070568,2.463664,-89.332252
407118.700000,3289446.418819,275462.173760,531.067410,2.469322,-89.326874
407118.710000,3289446.437729,275461.499136,531.064300,2.474973,-89.321482
407118.720000,3289446.456613,275460.824518,531.061241,2.480615,-89.316078
407118.730000,3289446.475470,275460.149907,531.058233,2.486246,-89.310662
407118.740000,3289446.494301,275459.475303,531.055276,2.491867,-89.305235
407118.750000,3289446.513105,275458.800705,531.052373,2.497474,-89.299799
407118.760000,3289446.531881,275458.126114,531.049524,2.503068,-89.294355
407118.770000,3289446.550631,275457.451531,531.046730,2.508647,-89.288902
407118.780000,3289446.569353,275456.776954,531.043993,2.514210,-89.283444
407118.790000,3289446.588048,275456.102385,531.041312,2.519756,-89.277980
407118.800000,3289446.606715,275455.427823,531.038690,2.525283,-89.272511
407118.810000,3289446.625354,275454.753269,531.036128,2.530791,-89.267039
407118.820000,3289446.643965,275454.078722,531.033626,2.536277,-89.261564
407118.830000,3289446.662549,275453.404184,531.031186,2.541742,-89.256088
407118.840000,3289446.681104,275452.729654,531.028808,2.547184,-89.250612
407118.850000,3289446.699630,275452.055131,531.026494,2.552601,-89.245136
407118.860000,3289446.718128,275451.380617,531.024245,2.557992,-89.239662
407118.870000,3289446.736598,275450.706112,531.022061,2.563357,-89.234190
407118.880000,3289446.755038,275450.031615,531.019945,2.568694,-89.228722
407118.890000,3289446.773450,275449.357127,531.017896,2.574002,-89.223259
407118.900000,3289446.791833,275448.682648,531.015916,2.579280,-89.217802
407118.910000,3289446.810186,275448.008178,531.014007,2.584526,-89.212351
407118.920000,3289446.828509,275447.333717,531.012168,2.589739,-89.206908
407118.930000,3289446.846804,275446.659266,531.010402,2.594919,-89.201473
407118.940000,3289446.865068,275445.984823,531.008709,2.600064,-89.196049
407118.950000,3289446.883303,275445.310391,531.007090,2.605172,-89.190635
407118.960000,3289446.901507,275444.635968,531.005547,2.610243,-89.185233
407118.970000,3289446.919681,275443.961556,531.004080,2.615276,-89.179843
407118.980000,3289446.937825,275443.287153,531.002690,2.620269,-89.174468
407118.990000,3289446.955939,275442.612760,531.001379,2.625221,-89.169107
407119.000000,3289446.974022,275441.938378,531.000148,2.630131,-89.163762
407119.010000,3289446.992074,275441.264007,530.998997,2.634990,-89.158434
407119.020000,3289447.010096,275440.589645,530.997925,2.639790,-89.153122
407119.030000,3289447.028087,275439.915294,530.996932,2.644530,-89.147827
407119.040000,3289447.046049,275439.240954,530.996016,2.649212,-89.142550
407119.050000,3289447.063981,275438.566624,530.995176,2.653834,-89.137290
407119.060000,3289447.081884,275437.892304,530.994411,2.658397,-89.132049
407119.070000,3289447.099757,275437.217994,530.993720,2.662901,-89.126827
407119.080000,3289447.117602,275436.543695,530.993102,2.667345,-89.121623
407119.090000,3289447.135419,275435.869406,530.992556,2.671729,-89.116440
407119.100000,3289447.153207,275435.195127,530.992080,2.676053,-89.111276
407119.110000,3289447.170968,275434.520858,530.991673,2.680318,-89.106133
407119.120000,3289447.188701,275433.846600,530.991335,2.684522,-89.101011
407119.130000,3289447.206407,275433.172351,530.991063,2.688667,-89.095911
407119.140000,3289447.224087,275432.498112,530.990858,2.692751,-89.090832
407119.150000,3289447.241739,275431.823884,530.990717,2.696775,-89.085776
407119.160000,3289447.259365,275431.149665,530.990641,2.700739,-89.080743
407119.170000,3289447.276965,275430.475456,530.990626,2.704642,-89.075733
407119.180000,3289447.294540,275429.801257,530.990673,2.708484,-89.070746
407119.190000,3289447.312089,275429.127068,530.990781,2.712266,-89.065784
407119.200000,3289447.329613,275428.452889,530.990948,2.715987,-89.060846
407119.210000,3289447.347112,275427.778720,530.991172,2.719647,-89.055934
407119.220000,3289447.364586,275427.104560,530.991454,2.723247,-89.051046
407119.230000,3289447.382037,275426.430410,530.991791,2.726785,-89.046185
407119.240000,3289447.399463,275425.756270,530.992183,2.730262,-89.041350
407119.250000,3289447.416866,275425.082139,530.992629,2.733678,-89.036542
407119.260000,3289447.434245,275424.408018,530.993127,2.737032,-89.031762
407119.270000,3289447.451602,275423.733906,530.993676,2.740325,-89.027009
407119.280000,3289447.468935,275423.059804,530.994276,2.743556,-89.022284
407119.290000,3289447.486246,275422.385712,530.994924,2.746726,-89.017588
407119.300000,3289447.503535,275421.711629,530.995621,2.749834,-89.012921
407119.310000,3289447.520803,275421.037555,530.996364,2.752880,-89.008283
407119.320000,3289447.538048,275420.363491,530.997152,2.755864,-89.003675
407119.330000,3289447.555273,275419.689436,530.997985,2.758786,-88.999098
407119.340000,3289447.572476,275419.015390,530.998862,2.761646,-88.994552
407119.350000,3289447.589659,275418.341354,530.999781,2.764444,-88.990037
407119.360000,3289447.606821,275417.667327,531.000741,2.767179,-88.985554
407119.370000,3289447.623964,275416.993309,531.001740,2.769852,-88.981103
407119.380000,3289447.641086,275416.319301,531.002779,2.772462,-88.976684
407119.390000,3289447.658189,275415.645301,531.003855,2.775010,-88.972299
407119.400000,3289447.675273,275414.971311,531.004968,2.777495,-88.967947
407119.410000,3289447.692338,275414.297330,531.006117,2.779917,-88.963630
407119.420000,3289447.709385,275413.623357,531.007299,2.782276,-88.959346
407119.430000,3289447.726413,275412.949394,531.008515,2.784572,-88.955098
407119.440000,3289447.743423,275412.275440,531.009763,2.786805,-88.950885
407119.450000,3289447.760416,275411.601494,531.011042,2.788975,-88.946708
407119.460000,3289447.777391,275410.927558,531.012351,2.791081,-88.942567
407119.470000,3289447.794349,275410.253630,531.013688,2.793124,-88.938463
407119.480000,3289447.811290,275409.579712,531.015053,2.795104,-88.934396
407119.490000,3289447.828215,275408.905802,531.016444,2.797019,-88.930366
407119.500000,3289447.845124,275408.231900,531.017861,2.798872,-88.926375
407119.510000,3289447.862017,275407.558008,531.019301,2.800660,-88.922422
407119.520000,3289447.878894,275406.884124,531.020765,2.802384,-88.918508
407119.530000,3289447.895756,275406.210249,531.022251,2.804044,-88.914633
407119.540000,3289447.912602,275405.536382,531.023757,2.805640,-88.910798
407119.550000,3289447.929435,275404.862524,531.025283,2.807172,-88.907004
407119.560000,3289447.946252,275404.188675,531.026827,2.808640,-88.903250
407119.570000,3289447.963056,275403.514834,531.028389,2.810043,-88.899538
407119.580000,3289447.979846,275402.841001,531.029967,2.811382,-88.895867
407119.590000,3289447.996622,275402.167177,531.031560,2.812656,-88.892238
407119.600000,3289448.013385,275401.493362,531.033167,2.813865,-88.888651
407119.610000,3289448.030135,275400.819555,531.034787,2.815010,-88.885108
407119.620000,3289448.046873,275400.145756,531.036419,2.816089,-88.881608
407119.630000,3289448.063598,275399.471965,531.038061,2.817104,-88.878152
407119.640000,3289448.080312,275398.798183,531.039713,2.818053,-88.874740
407119.650000,3289448.097013,275398.124408,531.041373,2.818938,-88.871373
407119.660000,3289448.113703,275397.450642,531.043040,2.819757,-88.868051
407119.670000,3289448.130382,275396.776885,531.044713,2.820510,-88.864775
407119.680000,3289448.147050,275396.103135,531.046391,2.821198,-88.861545
407119.690000,3289448.163708,275395.429393,531.048073,2.821821,-88.858361
407119.700000,3289448.180355,275394.755660,531.049758,2.822377,-88.855225
407119.710000,3289448.196993,275394.081934,531.051444,2.822868,-88.852135
407119.720000,3289448.213620,275393.408217,531.053131,2.823293,-88.849094
407119.730000,3289448.230239,275392.734507,531.054816,2.823653,-88.846101
407119.740000,3289448.246848,275392.060805,531.056500,2.823945,-88.843157
407119.750000,3289448.263449,275391.387112,531.058181,2.824172,-88.840263
407119.760000,3289448.280041,275390.713426,531.059858,2.824333,-88.837418
407119.770000,3289448.296625,275390.039747,531.061530,2.824427,-88.834623
407119.780000,3289448.313201,275389.366077,531.063195,2.824454,-88.831878
407119.790000,3289448.329770,275388.692414,531.064853,2.824415,-88.829185
407119.800000,3289448.346331,275388.018759,531.066502,2.824310,-88.826543
407119.810000,3289448.362886,275387.345112,531.068141,2.824137,-88.823953
407119.820000,3289448.379433,275386.671472,531.069770,2.823898,-88.821416
407119.830000,3289448.395975,275385.997840,531.071386,2.823591,-88.818931
407119.840000,3289448.412510,275385.324215,531.072989,2.823218,-88.816499
407119.850000,3289448.429040,275384.650598,531.074578,2.822777,-88.814122
407119.860000,3289448.445564,275383.976989,531.076152,2.822269,-88.811798
407119.870000,3289448.462083,275383.303387,531.077709,2.821694,-88.809529
407119.880000,3289448.478597,275382.629792,531.079248,2.821052,-88.807315
407119.890000,3289448.495106,275381.956205,531.080769,2.820341,-88.805157
407119.900000,3289448.511611,275381.282625,531.082269,2.819563,-88.803055
407119.910000,3289448.528113,275380.609052,531.083749,2.818717,-88.801009
407119.920000,3289448.544610,275379.935487,531.085206,2.817804,-88.799020
407119.930000,3289448.561104,275379.261928,531.086640,2.816822,-88.797088
407119.940000,3289448.577595,275378.588377,531.088049,2.815773,-88.795214
407119.950000,3289448.594084,275377.914834,531.089433,2.814655,-88.793398
407119.960000,3289448.610569,275377.241297,531.090790,2.813469,-88.791641
407119.970000,3289448.627053,275376.567767,531.092120,2.812214,-88.789943
407119.980000,3289448.643535,275375.894245,531.093420,2.810891,-88.788305
407119.990000,3289448.660015,275375.220729,531.094690,2.809500,-88.786726
407120.000000,3289448.676493,275374.547221,531.095929,2.808040,-88.785208
407120.010000,3289448.692971,275373.873719,531.097136,2.806518,-88.783751
407120.020000,3289448.709448,275373.200225,531.098310,2.804942,-88.782355
407120.030000,3289448.725925,275372.526737,531.099451,2.803315,-88.781020
407120.040000,3289448.742401,275371.853256,531.100560,2.801636,-88.779742
407120.050000,3289448.758878,275371.179782,531.101635,2.799909,-88.778523
407120.060000,3289448.775355,275370.506315,531.102677,2.798133,-88.777360
407120.070000,3289448.791833,275369.832854,531.103685,2.796311,-88.776252
407120.080000,3289448.808312,275369.159401,531.104660,2.794443,-88.775198
407120.090000,3289448.824793,275368.485954,531.105600,2.792532,-88.774197
407120.100000,3289448.841275,275367.812514,531.106506,2.790580,-88.773248
407120.110000,3289448.857759,275367.139080,531.107378,2.788586,-88.772350
407120.120000,3289448.874245,275366.465653,531.108216,2.786552,-88.771501
407120.130000,3289448.890734,275365.792233,531.109018,2.784482,-88.770701
407120.140000,3289448.907226,275365.118819,531.109786,2.782374,-88.769947
407120.150000,3289448.923720,275364.445412,531.110519,2.780231,-88.769240
407120.160000,3289448.940219,275363.772011,531.111216,2.778055,-88.768578
407120.170000,3289448.956721,275363.098617,531.111877,2.775847,-88.767959
407120.180000,3289448.973227,275362.425229,531.112503,2.773608,-88.767383
407120.190000,3289448.989737,275361.751848,531.113093,2.771340,-88.766849
407120.200000,3289449.006252,275361.078473,531.113646,2.769044,-88.766355
407120.210000,3289449.022772,275360.405104,531.114163,2.766721,-88.765900
407120.220000,3289449.039298,275359.731742,531.114644,2.764374,-88.765482
407120.230000,3289449.055828,275359.058386,531.115088,2.762003,-88.765102
407120.240000,3289449.072365,275358.385037,531.115495,2.759610,-88.764758
407120.250000,3289449.088908,275357.711693,531.115864,2.757196,-88.764447
407120.260000,3289449.105457,275357.038356,531.116197,2.754763,-88.764171
407120.270000,3289449.122013,275356.365026,531.116491,2.752312,-88.763926
407120.280000,3289449.138576,275355.691701,531.116748,2.749844,-88.763713
407120.290000,3289449.155146,275355.018382,531.116967,2.747362,-88.763529
407120.300000,3289449.171724,275354.345070,531.117148,2.744866,-88.763375
407120.310000,3289449.188309,275353.671764,531.117290,2.742358,-88.763248
407120.320000,3289449.204903,275352.998463,531.117394,2.739840,-88.763147
407120.330000,3289449.221505,275352.325169,531.117459,2.737312,-88.763072
407120.340000,3289449.238117,275351.651881,531.117485,2.734776,-88.763021
407120.350000,3289449.254737,275350.978599,531.117472,2.732234,-88.762992
407120.360000,3289449.271366,275350.305322,531.117420,2.729687,-88.762986
407120.370000,3289449.288006,275349.632052,531.117328,2.727137,-88.763001
407120.380000,3289449.304655,275348.958788,531.117196,2.724585,-88.763034
407120.390000,3289449.321314,275348.285529,531.117024,2.722032,-88.763087
407120.400000,3289449.337985,275347.612276,531.116812,2.719479,-88.763156
407120.410000,3289449.354666,275346.939029,531.116560,2.716929,-88.763242
407120.420000,3289449.371358,275346.265788,531.116267,2.714383,-88.763343
407120.430000,3289449.388061,275345.592553,531.115933,2.711842,-88.763457
407120.440000,3289449.404777,275344.919323,531.115558,2.709307,-88.763584
407120.450000,3289449.421504,275344.246099,531.115142,2.706780,-88.763723
407120.460000,3289449.438244,275343.572880,531.114685,2.704263,-88.763872
407120.470000,3289449.454996,275342.899668,531.114186,2.701756,-88.764030
407120.480000,3289449.471762,275342.226460,531.113645,2.699262,-88.764196
407120.490000,3289449.488540,275341.553259,531.113063,2.696782,-88.764369
407120.500000,3289449.505333,275340.880063,531.112438,2.694316,-88.764548
407120.510000,3289449.522139,275340.206872,531.111771,2.691868,-88.764731
407120.520000,3289449.538959,275339.533687,531.111061,2.689437,-88.764918
407120.530000,3289449.555793,275338.860508,531.110309,2.687025,-88.765107
407120.540000,3289449.572643,275338.187333,531.109513,2.684635,-88.765297
407120.550000,3289449.589507,275337.514165,531.108674,2.682267,-88.765487
407120.560000,3289449.606386,275336.841001,531.107792,2.679922,-88.765676
407120.570000,3289449.623282,275336.167843,531.106867,2.677603,-88.765862
407120.580000,3289449.640193,275335.494691,531.105897,2.675310,-88.766045
407120.590000,3289449.657120,275334.821543,531.104884,2.673046,-88.766223
407120.600000,3289449.674064,275334.148401,531.103826,2.670810,-88.766396
407120.610000,3289449.691025,275333.475264,531.102724,2.668606,-88.766562
407120.620000,3289449.708003,275332.802132,531.101578,2.666434,-88.766719
407120.630000,3289449.724998,275332.129006,531.100386,2.664296,-88.766867
407120.640000,3289449.742011,275331.455884,531.099150,2.662193,-88.767005
407120.650000,3289449.759042,275330.782768,531.097868,2.660127,-88.767132
407120.660000,3289449.776091,275330.109657,531.096541,2.658098,-88.767245
407120.670000,3289449.793158,275329.436551,531.095169,2.656110,-88.767345
407120.680000,3289449.810245,275328.763449,531.093751,2.654162,-88.767430
407120.690000,3289449.827351,275328.090353,531.092287,2.652256,-88.767498
407120.700000,3289449.844476,275327.417262,531.090776,2.650395,-88.767550
407120.710000,3289449.861621,275326.744176,531.089219,2.648578,-88.767582
407120.720000,3289449.878786,275326.071095,531.087616,2.646808,-88.767596
407120.730000,3289449.895972,275325.398018,531.085966,2.645087,-88.767588
407120.740000,3289449.913178,275324.724947,531.084269,2.643414,-88.767558
407120.750000,3289449.930405,275324.051880,531.082524,2.641793,-88.767506
407120.760000,3289449.947653,275323.378818,531.080733,2.640224,-88.767429
407120.770000,3289449.964923,275322.705761,531.078893,2.638710,-88.767327
407120.780000,3289449.982215,275322.032708,531.077006,2.637250,-88.767198
407120.790000,3289449.999529,275321.359660,531.075071,2.635847,-88.767041
407120.800000,3289450.016865,275320.686617,531.073088,2.634502,-88.766856
407120.810000,3289450.034225,275320.013579,531.071056,2.633217,-88.766641
407120.820000,3289450.051607,275319.340545,531.068976,2.631992,-88.766394
407120.830000,3289450.069012,275318.667516,531.066847,2.630831,-88.766116
407120.840000,3289450.086441,275317.994491,531.064669,2.629732,-88.765803
407120.850000,3289450.103894,275317.321471,531.062442,2.628700,-88.765457
407120.860000,3289450.121372,275316.648456,531.060166,2.627734,-88.765074
407120.870000,3289450.138873,275315.975445,531.057840,2.626836,-88.764655
407120.880000,3289450.156400,275315.302438,531.055464,2.626008,-88.764197
407120.890000,3289450.173952,275314.629436,531.053038,2.625250,-88.763700
407120.900000,3289450.191529,275313.956438,531.050562,2.624566,-88.763163
407120.910000,3289450.209132,275313.283445,531.048035,2.623955,-88.762585
407120.920000,3289450.226760,275312.610455,531.045458,2.623419,-88.761964
407120.930000,3289450.244416,275311.937471,531.042831,2.622961,-88.761298
407120.940000,3289450.262097,275311.264490,531.040152,2.622580,-88.760588
407120.950000,3289450.279806,275310.591514,531.037422,2.622279,-88.759832
407120.960000,3289450.297542,275309.918542,531.034641,2.622059,-88.759029
407120.970000,3289450.315305,275309.245574,531.031808,2.621922,-88.758177
407120.980000,3289450.333096,275308.572610,531.028923,2.621868,-88.757275
407120.990000,3289450.350915,275307.899651,531.025986,2.621900,-88.756323
407121.000000,3289450.368763,275307.226695,531.022997,2.622019,-88.755319
407121.010000,3289450.386639,275306.553744,531.019956,2.622220,-88.754262
407121.020000,3289450.404544,275305.880797,531.016864,2.622499,-88.753151
407121.030000,3289450.422477,275305.207854,531.013723,2.622853,-88.751986
407121.040000,3289450.440437,275304.534915,531.010533,2.623281,-88.750770
407121.050000,3289450.458426,275303.861981,531.007296,2.623781,-88.749501
407121.060000,3289450.476442,275303.189051,531.004014,2.624352,-88.748180
407121.070000,3289450.494486,275302.516126,531.000688,2.624993,-88.746809
407121.080000,3289450.512556,275301.843206,530.997320,2.625701,-88.745387
407121.090000,3289450.530654,275301.170290,530.993910,2.626476,-88.743915
407121.100000,3289450.548778,275300.497379,530.990460,2.627316,-88.742395
407121.110000,3289450.566929,275299.824473,530.986971,2.628219,-88.740825
407121.120000,3289450.585105,275299.151572,530.983446,2.629184,-88.739207
407121.130000,3289450.603308,275298.478676,530.979885,2.630209,-88.737542
407121.140000,3289450.621537,275297.805786,530.976289,2.631294,-88.735829
407121.150000,3289450.639791,275297.132900,530.972661,2.632435,-88.734070
407121.160000,3289450.658070,275296.460020,530.969001,2.633632,-88.732265
407121.170000,3289450.676375,275295.787145,530.965311,2.634883,-88.730415
407121.180000,3289450.694704,275295.114276,530.961592,2.636188,-88.728519
407121.190000,3289450.713058,275294.441412,530.957846,2.637543,-88.726580
407121.200000,3289450.731437,275293.768554,530.954074,2.638948,-88.724596
407121.210000,3289450.749840,275293.095701,530.950277,2.640401,-88.722570
407121.220000,3289450.768266,275292.422855,530.946457,2.641901,-88.720501
407121.230000,3289450.786717,275291.750014,530.942616,2.643446,-88.718389
407121.240000,3289450.805190,275291.077179,530.938754,2.645035,-88.716236
407121.250000,3289450.823688,275290.404351,530.934872,2.646666,-88.714042
407121.260000,3289450.842208,275289.731528,530.930974,2.648338,-88.711808
407121.270000,3289450.860751,275289.058712,530.927059,2.650048,-88.709534
407121.280000,3289450.879317,275288.385902,530.923129,2.651797,-88.707220
407121.290000,3289450.897905,275287.713098,530.919186,2.653581,-88.704868
407121.300000,3289450.916515,275287.040301,530.915230,2.655400,-88.702477
407121.310000,3289450.935148,275286.367510,530.911264,2.657252,-88.700048
407121.320000,3289450.953802,275285.694726,530.907289,2.659135,-88.697583
407121.330000,3289450.972477,275285.021949,530.903305,2.661049,-88.695081
407121.340000,3289450.991174,275284.349178,530.899316,2.662991,-88.692543
407121.350000,3289451.009892,275283.676414,530.895321,2.664960,-88.689969
407121.360000,3289451.028630,275283.003658,530.891322,2.666955,-88.687361
407121.370000,3289451.047390,275282.330908,530.887321,2.668973,-88.684718
407121.380000,3289451.066169,275281.658165,530.883319,2.671014,-88.682041
407121.390000,3289451.084969,275280.985430,530.879318,2.673076,-88.679331
407121.400000,3289451.103789,275280.312702,530.875318,2.675158,-88.676588
407121.410000,3289451.122629,275279.639981,530.871322,2.677257,-88.673813
407121.420000,3289451.141488,275278.967268,530.867330,2.679373,-88.671007
407121.430000,3289451.160366,275278.294562,530.863344,2.681503,-88.668169
407121.440000,3289451.179263,275277.621864,530.859366,2.683647,-88.665301
407121.450000,3289451.198179,275276.949173,530.855396,2.685803,-88.662403
407121.460000,3289451.217114,275276.276491,530.851437,2.687969,-88.659475
407121.470000,3289451.236067,275275.603816,530.847489,2.690144,-88.656519
407121.480000,3289451.255038,275274.931149,530.843554,2.692326,-88.653534
407121.490000,3289451.274027,275274.258490,530.839633,2.694514,-88.650522
407121.500000,3289451.293034,275273.585839,530.835728,2.696707,-88.647482
407121.510000,3289451.312058,275272.913196,530.831840,2.698902,-88.644416
407121.520000,3289451.331100,275272.240562,530.827971,2.701098,-88.641323
407121.530000,3289451.350159,275271.567936,530.824122,2.703294,-88.638205
407121.540000,3289451.369234,275270.895318,530.820294,2.705489,-88.635062
407121.550000,3289451.388326,275270.222709,530.816488,2.707680,-88.631895
407121.560000,3289451.407434,275269.550109,530.812707,2.709866,-88.628704
407121.570000,3289451.426558,275268.877517,530.808951,2.712046,-88.625489
407121.580000,3289451.445699,275268.204934,530.805222,2.714218,-88.622252
407121.590000,3289451.464855,275267.532359,530.801521,2.716381,-88.618992
407121.600000,3289451.484026,275266.859794,530.797850,2.718533,-88.615711
407121.610000,3289451.503213,275266.187238,530.794210,2.720673,-88.612408
407121.620000,3289451.522415,275265.514691,530.790602,2.722798,-88.609085
407121.630000,3289451.541631,275264.842152,530.787028,2.724909,-88.605742
407121.640000,3289451.560862,275264.169624,530.783490,2.727002,-88.602380
407121.650000,3289451.580107,275263.497104,530.779987,2.729077,-88.598998
407121.660000,3289451.599367,275262.824594,530.776523,2.731132,-88.595599
407121.670000,3289451.618640,275262.152093,530.773098,2.733166,-88.592181
407121.680000,3289451.637927,275261.479602,530.769714,2.735176,-88.588746
407121.690000,3289451.657228,275260.807121,530.766372,2.737162,-88.585295
407121.700000,3289451.676541,275260.134649,530.763074,2.739122,-88.581827
407121.710000,3289451.695868,275259.462187,530.759820,2.741055,-88.578343
407121.720000,3289451.715207,275258.789735,530.756613,2.742958,-88.574845
407121.730000,3289451.734559,275258.117293,530.753454,2.744831,-88.571332
407121.740000,3289451.753923,275257.444861,530.750343,2.746672,-88.567805
407121.750000,3289451.773300,275256.772440,530.747284,2.748480,-88.564265
407121.760000,3289451.792688,275256.100028,530.744275,2.750252,-88.560712
407121.770000,3289451.812088,275255.427627,530.741321,2.751988,-88.557146
407121.780000,3289451.831499,275254.755236,530.738421,2.753685,-88.553569
407121.790000,3289451.850921,275254.082856,530.735576,2.755343,-88.549981
407121.800000,3289451.870355,275253.410486,530.732790,2.756960,-88.546382
407121.810000,3289451.889799,275252.738127,530.730062,2.758534,-88.542773
407121.820000,3289451.909254,275252.065778,530.727394,2.760064,-88.539154
407121.830000,3289451.928719,275251.393441,530.724788,2.761548,-88.535527
407121.840000,3289451.948194,275250.721114,530.722245,2.762985,-88.531891
407121.850000,3289451.967679,275250.048798,530.719767,2.764374,-88.528247
407121.860000,3289451.987173,275249.376493,530.717354,2.765712,-88.524595
407121.870000,3289452.006677,275248.704199,530.715008,2.766998,-88.520937
407121.880000,3289452.026190,275248.031917,530.712731,2.768231,-88.517273
407121.890000,3289452.045712,275247.359646,530.710524,2.769410,-88.513603
407121.900000,3289452.065243,275246.687386,530.708388,2.770532,-88.509928
407121.910000,3289452.084782,275246.015138,530.706324,2.771596,-88.506249
407121.920000,3289452.104330,275245.342901,530.704335,2.772601,-88.502565
407121.930000,3289452.123885,275244.670676,530.702422,2.773545,-88.498878
407121.940000,3289452.143449,275243.998462,530.700585,2.774427,-88.495188
407121.950000,3289452.163020,275243.326261,530.698827,2.775245,-88.491496
407121.960000,3289452.182598,275242.654071,530.697148,2.775998,-88.487802
407121.970000,3289452.202184,275241.981893,530.695550,2.776683,-88.484106
407121.980000,3289452.221777,275241.309727,530.694035,2.777301,-88.480410
407121.990000,3289452.241376,275240.637573,530.692604,2.777848,-88.476714
407122.000000,3289452.260982,275239.965432,530.691258,2.778324,-88.473018
407122.010000,3289452.280594,275239.293303,530.689998,2.778733,-88.469324
407122.020000,3289452.300212,275238.621185,530.688823,2.779079,-88.465633
407122.030000,3289452.319838,275237.949080,530.687733,2.779365,-88.461947
407122.040000,3289452.339470,275237.276987,530.686727,2.779588,-88.458268
407122.050000,3289452.359110,275236.604905,530.685802,2.779750,-88.454596
407122.060000,3289452.378758,275235.932835,530.684959,2.779851,-88.450934
407122.070000,3289452.398413,275235.260776,530.684196,2.779890,-88.447282
407122.080000,3289452.418077,275234.588729,530.683512,2.779868,-88.443642
407122.090000,3289452.437749,275233.916693,530.682906,2.779786,-88.440015
407122.100000,3289452.457430,275233.244668,530.682376,2.779642,-88.436403
407122.110000,3289452.477120,275232.572653,530.681923,2.779438,-88.432807
407122.120000,3289452.496819,275231.900650,530.681544,2.779173,-88.429229
407122.130000,3289452.516528,275231.228657,530.681238,2.778847,-88.425670
407122.140000,3289452.536246,275230.556674,530.681005,2.778461,-88.422130
407122.150000,3289452.555975,275229.884702,530.680844,2.778015,-88.418613
407122.160000,3289452.575715,275229.212740,530.680752,2.777509,-88.415119
407122.170000,3289452.595465,275228.540788,530.680730,2.776942,-88.411649
407122.180000,3289452.615226,275227.868846,530.680776,2.776316,-88.408205
407122.190000,3289452.634998,275227.196914,530.680889,2.775630,-88.404789
407122.200000,3289452.654782,275226.524991,530.681068,2.774884,-88.401401
407122.210000,3289452.674577,275225.853078,530.681312,2.774079,-88.398043
407122.220000,3289452.694385,275225.181174,530.681620,2.773215,-88.394717
407122.230000,3289452.714205,275224.509279,530.681990,2.772291,-88.391424
407122.240000,3289452.734038,275223.837394,530.682422,2.771308,-88.388165
407122.250000,3289452.753883,275223.165517,530.682914,2.770266,-88.384942
407122.260000,3289452.773742,275222.493649,530.683466,2.769165,-88.381756
407122.270000,3289452.793614,275221.821790,530.684076,2.768005,-88.378608
407122.280000,3289452.813501,275221.149939,530.684743,2.766786,-88.375501
407122.290000,3289452.833401,275220.478097,530.685466,2.765509,-88.372435
407122.300000,3289452.853315,275219.806263,530.686245,2.764174,-88.369411
407122.310000,3289452.873244,275219.134436,530.687077,2.762780,-88.366431
407122.320000,3289452.893188,275218.462618,530.687962,2.761328,-88.363497
407122.330000,3289452.913147,275217.790808,530.688899,2.759818,-88.360610
407122.340000,3289452.933122,275217.119005,530.689887,2.758250,-88.357772
407122.350000,3289452.953112,275216.447210,530.690924,2.756624,-88.354983
407122.360000,3289452.973118,275215.775422,530.692010,2.754940,-88.352245
407122.370000,3289452.993141,275215.103642,530.693143,2.753199,-88.349559
407122.380000,3289453.013180,275214.431868,530.694323,2.751400,-88.346928
407122.390000,3289453.033235,275213.760102,530.695547,2.749545,-88.344352
407122.400000,3289453.053308,275213.088342,530.696816,2.747632,-88.341832
407122.410000,3289453.073399,275212.416589,530.698128,2.745661,-88.339371
407122.420000,3289453.093507,275211.744843,530.699482,2.743634,-88.336969
407122.430000,3289453.113632,275211.073103,530.700877,2.741550,-88.334628
407122.440000,3289453.133777,275210.401369,530.702312,2.739409,-88.332349
407122.450000,3289453.153939,275209.729642,530.703785,2.737212,-88.330134
407122.460000,3289453.174120,275209.057920,530.705296,2.734958,-88.327984
407122.470000,3289453.194321,275208.386205,530.706844,2.732648,-88.325901
407122.480000,3289453.214541,275207.714495,530.708427,2.730282,-88.323885
407122.490000,3289453.234780,275207.042790,530.710044,2.727859,-88.321939
407122.500000,3289453.255039,275206.371091,530.711694,2.725381,-88.320064
407122.510000,3289453.275318,275205.699397,530.713377,2.722847,-88.318261
407122.520000,3289453.295618,275205.027709,530.715091,2.720257,-88.316531
407122.530000,3289453.315939,275204.356025,530.716835,2.717611,-88.314876
407122.540000,3289453.336280,275203.684347,530.718608,2.714910,-88.313297
407122.550000,3289453.356643,275203.012673,530.720408,2.712153,-88.311796
407122.560000,3289453.377027,275202.341003,530.722235,2.709342,-88.310374
407122.570000,3289453.397433,275201.669339,530.724088,2.706475,-88.309033
407122.580000,3289453.417861,275200.997678,530.725966,2.703553,-88.307773
407122.590000,3289453.438312,275200.326022,530.727867,2.700576,-88.306597
407122.600000,3289453.458785,275199.654369,530.729790,2.697545,-88.305506
407122.610000,3289453.479281,275198.982721,530.731735,2.694458,-88.304500
407122.620000,3289453.499801,275198.311076,530.733699,2.691318,-88.303582
407122.630000,3289453.520344,275197.639435,530.735683,2.688123,-88.302753
407122.640000,3289453.540910,275196.967798,530.737685,2.684873,-88.302015
407122.650000,3289453.561501,275196.296163,530.739704,2.681570,-88.301368
407122.660000,3289453.582116,275195.624532,530.741739,2.678212,-88.300814
407122.670000,3289453.602756,275194.952904,530.743788,2.674801,-88.300354
407122.680000,3289453.623420,275194.281279,530.745851,2.671336,-88.299991
407122.690000,3289453.644110,275193.609657,530.747927,2.667817,-88.299724
407122.700000,3289453.664825,275192.938037,530.750014,2.664244,-88.299557
407122.710000,3289453.685566,275192.266420,530.752112,2.660619,-88.299489
407122.720000,3289453.706332,275191.594806,530.754219,2.656940,-88.299523
407122.730000,3289453.727125,275190.923193,530.756334,2.653207,-88.299660
407122.740000,3289453.747945,275190.251583,530.758456,2.649422,-88.299901
407122.750000,3289453.768791,275189.579974,530.760584,2.645584,-88.300248
407122.760000,3289453.789665,275188.908367,530.762717,2.641693,-88.300702
407122.770000,3289453.810566,275188.236762,530.764855,2.637749,-88.301264
407122.780000,3289453.831494,275187.565159,530.766994,2.633753,-88.301936
407122.790000,3289453.852451,275186.893557,530.769136,2.629704,-88.302720
407122.800000,3289453.873436,275186.221956,530.771278,2.625603,-88.303616
407122.810000,3289453.894449,275185.550356,530.773420,2.621450,-88.304627
407122.820000,3289453.915491,275184.878757,530.775560,2.617245,-88.305752
407122.830000,3289453.936562,275184.207159,530.777697,2.612988,-88.306995
407122.840000,3289453.957662,275183.535562,530.779831,2.608679,-88.308356
407122.850000,3289453.978792,275182.863965,530.781959,2.604318,-88.309837
407122.860000,3289453.999952,275182.192369,530.784082,2.599906,-88.311438
407122.870000,3289454.021142,275181.520773,530.786198,2.595442,-88.313162
407122.880000,3289454.042362,275180.849177,530.788306,2.590927,-88.315011
407122.890000,3289454.063614,275180.177581,530.790404,2.586361,-88.316984
407122.900000,3289454.084896,275179.505985,530.792492,2.581743,-88.319084
407122.910000,3289454.106209,275178.834389,530.794569,2.577075,-88.321312
407122.920000,3289454.127554,275178.162792,530.796634,2.572356,-88.323669
407122.930000,3289454.148931,275177.491195,530.798684,2.567586,-88.326158
407122.940000,3289454.170340,275176.819597,530.800720,2.562766,-88.328779
407122.950000,3289454.191781,275176.147998,530.802741,2.557895,-88.331533
407122.960000,3289454.213255,275175.476398,530.804744,2.552974,-88.334422
407122.970000,3289454.234762,275174.804797,530.806730,2.548002,-88.337448
407122.980000,3289454.256302,275174.133195,530.808697,2.542980,-88.340612
407122.990000,3289454.277876,275173.461591,530.810643,2.537909,-88.343915
407123.000000,3289454.299483,275172.789986,530.812569,2.532787,-88.347359
407123.010000,3289454.321124,275172.118379,530.814472,2.527610,-88.350944
407123.020000,3289454.342799,275171.446770,530.816355,2.522377,-88.354668
407123.030000,3289454.364505,275170.775160,530.818219,2.517094,-88.358529
407123.040000,3289454.386243,275170.103548,530.820066,2.511768,-88.362527
407123.050000,3289454.408012,275169.431933,530.821898,2.506408,-88.366658
407123.060000,3289454.429809,275168.760317,530.823716,2.501019,-88.370921
407123.070000,3289454.451636,275168.088698,530.825522,2.495609,-88.375315
407123.080000,3289454.473490,275167.417077,530.827317,2.490186,-88.379837
407123.090000,3289454.495370,275166.745453,530.829104,2.484755,-88.384485
407123.100000,3289454.517277,275166.073827,530.830884,2.479325,-88.389258
407123.110000,3289454.539209,275165.402199,530.832659,2.473903,-88.394153
407123.120000,3289454.561164,275164.730568,530.834431,2.468495,-88.399170
407123.130000,3289454.583143,275164.058934,530.836200,2.463108,-88.404306
407123.140000,3289454.605143,275163.387298,530.837970,2.457751,-88.409558
407123.150000,3289454.627165,275162.715658,530.839742,2.452429,-88.414927
407123.160000,3289454.649208,275162.044016,530.841517,2.447151,-88.420409
407123.170000,3289454.671270,275161.372370,530.843297,2.441922,-88.426002
407123.180000,3289454.693350,275160.700722,530.845083,2.436751,-88.431706
407123.190000,3289454.715448,275160.029070,530.846879,2.431644,-88.437518
407123.200000,3289454.737563,275159.357415,530.848684,2.426609,-88.443435
407123.210000,3289454.759693,275158.685756,530.850502,2.421653,-88.449457
407123.220000,3289454.781838,275158.014094,530.852333,2.416782,-88.455582
407123.230000,3289454.803998,275157.342429,530.854180,2.412004,-88.461807
407123.240000,3289454.826170,275156.670759,530.856044,2.407326,-88.468131
407123.250000,3289454.848354,275155.999086,530.857927,2.402754,-88.474553
407123.260000,3289454.870550,275155.327410,530.859830,2.398298,-88.481069
407123.270000,3289454.892756,275154.655729,530.861755,2.393962,-88.487678
407123.280000,3289454.914971,275153.984044,530.863705,2.389755,-88.494379
407123.290000,3289454.937195,275153.312355,530.865680,2.385683,-88.501170
407123.300000,3289454.959426,275152.640662,530.867682,2.381754,-88.508048
407123.310000,3289454.981664,275151.968965,530.869714,2.377975,-88.515012
407123.320000,3289455.003908,275151.297264,530.871776,2.374352,-88.522061
407123.330000,3289455.026157,275150.625558,530.873871,2.370894,-88.529191
407123.340000,3289455.048409,275149.953847,530.876000,2.367607,-88.536402
407123.350000,3289455.070665,275149.282132,530.878165,2.364498,-88.543692
407123.360000,3289455.092922,275148.610412,530.880368,2.361574,-88.551058
407123.370000,3289455.115181,275147.938688,530.882610,2.358843,-88.558499
407123.380000,3289455.137440,275147.266958,530.884893,2.356311,-88.566013
407123.390000,3289455.159699,275146.595224,530.887219,2.353986,-88.573598
407123.400000,3289455.181955,275145.923485,530.889590,2.351875,-88.581253
407123.410000,3289455.204210,275145.251740,530.892007,2.349985,-88.588975
407123.420000,3289455.226461,275144.579990,530.894471,2.348323,-88.596762
407123.430000,3289455.248707,275143.908235,530.896986,2.346895,-88.604614
407123.440000,3289455.270949,275143.236475,530.899551,2.345711,-88.612527
407123.450000,3289455.293184,275142.564709,530.902170,2.344775,-88.620501
407123.460000,3289455.315412,275141.892938,530.904844,2.344096,-88.628533
407123.470000,3289455.337632,275141.221161,530.907574,2.343681,-88.636621
407123.480000,3289455.359844,275140.549378,530.910362,2.343536,-88.644763
407123.490000,3289455.382045,275139.877590,530.913211,2.343669,-88.652959
407123.500000,3289455.404236,275139.205796,530.916120,2.344087,-88.661205
407123.510000,3289455.426415,275138.533995,530.919094,2.344798,-88.669501
407123.520000,3289455.448582,275137.862189,530.922132,2.345807,-88.677843
407123.530000,3289455.470735,275137.190377,530.925237,2.347123,-88.686231
407123.540000,3289455.492874,275136.518558,530.928411,2.348752,-88.694663
407123.550000,3289455.514998,275135.846733,530.931654,2.350701,-88.703136
407123.560000,3289455.537105,275135.174902,530.934970,2.352978,-88.711649
407123.570000,3289455.559196,275134.503064,530.938359,2.355591,-88.720200
407123.580000,3289455.581268,275133.831219,530.941824,2.358544,-88.728787
407123.590000,3289455.603322,275133.159368,530.945366,2.361847,-88.737408
407123.600000,3289455.625355,275132.487510,530.948986,2.365506,-88.746062
407123.610000,3289455.647368,275131.815646,530.952687,2.369528,-88.754747
407123.620000,3289455.669359,275131.143774,530.956470,2.373921,-88.763460
407123.630000,3289455.691328,275130.471895,530.960337,2.378691,-88.772200
407123.640000,3289455.713273,275129.800010,530.964290,2.383845,-88.780965
407123.650000,3289455.735194,275129.128117,530.968330,2.389391,-88.789754
407123.660000,3289455.757089,275128.456217,530.972459,2.395336,-88.798564
407123.670000,3289455.778959,275127.784310,530.976679,2.401687,-88.807393
407123.680000,3289455.800801,275127.112395,530.980991,2.408451,-88.816240
407123.690000,3289455.822615,275126.440472,530.985398,2.415635,-88.825103
407123.700000,3289455.844400,275125.768542,530.989900,2.423246,-88.833980
407123.710000,3289455.866155,275125.096605,530.994500,2.431292,-88.842869
407123.720000,3289455.887879,275124.424660,530.999199,2.439779,-88.851769
407123.730000,3289455.909572,275123.752706,531.003999,2.448714,-88.860677
407123.740000,3289455.931232,275123.080745,531.008903,2.458106,-88.869591
407123.750000,3289455.952859,275122.408776,531.013910,2.467960,-88.878511
407123.760000,3289455.974451,275121.736799,531.019024,2.478284,-88.887433
407123.770000,3289455.996007,275121.064813,531.024245,2.489085,-88.896357
407123.780000,3289456.017528,275120.392819,531.029576,2.500371,-88.905279
407123.790000,3289456.039011,275119.720817,531.035019,2.512148,-88.914200
407123.800000,3289456.060456,275119.048807,531.040574,2.524423,-88.923115
407123.810000,3289456.081862,275118.376788,531.046245,2.537203,-88.932025
407123.820000,3289456.103228,275117.704760,531.052031,2.550496,-88.940926
407123.830000,3289456.124554,275117.032723,531.057936,2.564309,-88.949818
407123.840000,3289456.145837,275116.360678,531.063961,2.578649,-88.958697
407123.850000,3289456.167078,275115.688624,531.070107,2.593523,-88.967563
407123.860000,3289456.188276,275115.016561,531.076377,2.608938,-88.976414
407123.870000,3289456.209429,275114.344489,531.082771,2.624901,-88.985247
407123.880000,3289456.230536,275113.672408,531.089292,2.641419,-88.994061
407123.890000,3289456.251597,275113.000317,531.095942,2.658500,-89.002854
407123.900000,3289456.272611,275112.328217,531.102722,2.676151,-89.011624
407123.910000,3289456.293577,275111.656108,531.109634,2.694378,-89.020370
407123.920000,3289456.314494,275110.983990,531.116679,2.713189,-89.029089
407123.930000,3289456.335360,275110.311861,531.123860,2.732590,-89.037779
407123.940000,3289456.356176,275109.639724,531.131177,2.752590,-89.046439
407123.950000,3289456.376940,275108.967576,531.138634,2.773195,-89.055068
407123.960000,3289456.397651,275108.295419,531.146230,2.794412,-89.063662
407123.970000,3289456.418309,275107.623251,531.153969,2.816249,-89.072221
407123.980000,3289456.438912,275106.951074,531.161852,2.838712,-89.080742
407123.990000,3289456.459460,275106.278886,531.169880,2.861808,-89.089223
407124.000000,3289456.479951,275105.606689,531.178056,2.885546,-89.097663
407124.010000,3289456.500386,275104.934481,531.186380,2.909931,-89.106061
407124.020000,3289456.520763,275104.262264,531.194856,2.934957,-89.114415
407124.030000,3289456.541084,275103.590038,531.203485,2.960605,-89.122726
407124.040000,3289456.561349,275102.917805,531.212270,2.986859,-89.130993
407124.050000,3289456.581558,275102.245565,531.221212,3.013703,-89.139217
407124.060000,3289456.601712,275101.573318,531.230315,3.041119,-89.147396
407124.070000,3289456.621810,275100.901066,531.239579,3.069090,-89.155532
407124.080000,3289456.641855,275100.228810,531.249008,3.097600,-89.163624
407124.090000,3289456.661845,275099.556550,531.258603,3.126631,-89.171671
407124.100000,3289456.681781,275098.884287,531.268367,3.156168,-89.179674
407124.110000,3289456.701665,275098.212023,531.278302,3.186192,-89.187632
407124.120000,3289456.721495,275097.539757,531.288410,3.216687,-89.195545
407124.130000,3289456.741272,275096.867490,531.298693,3.247636,-89.203413
407124.140000,3289456.760998,275096.195225,531.309153,3.279022,-89.211236
407124.150000,3289456.780671,275095.522960,531.319793,3.310828,-89.219014
407124.160000,3289456.800294,275094.850698,531.330615,3.343038,-89.226746
407124.170000,3289456.819865,275094.178439,531.341620,3.375634,-89.234432
407124.180000,3289456.839386,275093.506183,531.352812,3.408600,-89.242072
407124.190000,3289456.858856,275092.833932,531.364192,3.441919,-89.249667
407124.200000,3289456.878277,275092.161686,531.375763,3.475573,-89.257215
407124.210000,3289456.897648,275091.489447,531.387526,3.509547,-89.264717
407124.220000,3289456.916970,275090.817215,531.399485,3.543822,-89.272172
407124.230000,3289456.936244,275090.144991,531.411640,3.578382,-89.279581
407124.240000,3289456.955469,275089.472775,531.423995,3.613211,-89.286943
407124.250000,3289456.974647,275088.800569,531.436551,3.648292,-89.294258
407124.260000,3289456.993777,275088.128374,531.449310,3.683606,-89.301525
407124.270000,3289457.012860,275087.456189,531.462276,3.719138,-89.308745
407124.280000,3289457.031896,275086.784017,531.475449,3.754871,-89.315918
407124.290000,3289457.050886,275086.111858,531.488833,3.790788,-89.323043
407124.300000,3289457.069830,275085.439712,531.502429,3.826871,-89.330120
407124.310000,3289457.088729,275084.767581,531.516239,3.863105,-89.337149
407124.320000,3289457.107583,275084.095465,531.530266,3.899472,-89.344130
407124.330000,3289457.126392,275083.423365,531.544513,3.935955,-89.351063
407124.340000,3289457.145156,275082.751283,531.558980,3.972537,-89.357947
407124.350000,3289457.163877,275082.079218,531.573670,4.009202,-89.364782
407124.360000,3289457.182554,275081.407171,531.588586,4.045932,-89.371568
407124.370000,3289457.201188,275080.735145,531.603730,4.082711,-89.378306
407124.380000,3289457.219779,275080.063138,531.619104,4.119522,-89.384994
407124.390000,3289457.238328,275079.391153,531.634709,4.156347,-89.391633
407124.400000,3289457.256835,275078.719190,531.650549,4.193171,-89.398222
407124.410000,3289457.275301,275078.047249,531.666625,4.229976,-89.404761
407124.420000,3289457.293725,275077.375332,531.682940,4.266745,-89.411251
407124.430000,3289457.312108,275076.703439,531.699495,4.303461,-89.417691
407124.440000,3289457.330451,275076.031572,531.716294,4.340107,-89.424080
407124.450000,3289457.348754,275075.359731,531.733338,4.376667,-89.430419
407124.460000,3289457.367018,275074.687917,531.750628,4.413125,-89.436708
407124.470000,3289457.385242,275074.016130,531.768169,4.449461,-89.442946
407124.480000,3289457.403428,275073.344372,531.785961,4.485661,-89.449133
407124.490000,3289457.421575,275072.672643,531.804007,4.521706,-89.455268
407124.500000,3289457.439684,275072.000945,531.822309,4.557581,-89.461353
407124.510000,3289457.457755,275071.329277,531.840869,4.593267,-89.467386
407124.520000,3289457.475790,275070.657642,531.859690,4.628749,-89.473368
407124.530000,3289457.493787,275069.986039,531.878774,4.664010,-89.479298
407124.540000,3289457.511748,275069.314470,531.898122,4.699032,-89.485176
407124.550000,3289457.529673,275068.642935,531.917737,4.733799,-89.491003
407124.560000,3289457.547562,275067.971435,531.937621,4.768293,-89.496776
407124.570000,3289457.565416,275067.299971,531.957777,4.802498,-89.502498
407124.580000,3289457.583235,275066.628544,531.978206,4.836397,-89.508167
407124.590000,3289457.601019,275065.957154,531.998911,4.869973,-89.513783
407124.600000,3289457.618770,275065.285804,532.019894,4.903210,-89.519347
407124.610000,3289457.636487,275064.614492,532.041157,4.936090,-89.524857
407124.620000,3289457.654170,275063.943220,532.062702,4.968596,-89.530314
407124.630000,3289457.671821,275063.271990,532.084532,5.000711,-89.535718
407124.640000,3289457.689439,275062.600801,532.106648,5.032419,-89.541068
407124.650000,3289457.707024,275061.929655,532.129054,5.063703,-89.546365
407124.660000,3289457.724579,275061.258552,532.151750,5.094546,-89.551607
407124.670000,3289457.742101,275060.587493,532.174739,5.124930,-89.556796
407124.680000,3289457.759593,275059.916480,532.198024,5.154840,-89.561930
407124.690000,3289457.777055,275059.245512,532.221606,5.184258,-89.567010
407124.700000,3289457.794486,275058.574591,532.245489,5.213167,-89.572036
407124.710000,3289457.811887,275057.903718,532.269673,5.241550,-89.577006
407124.720000,3289457.829259,275057.232893,532.294161,5.269391,-89.581922
407124.730000,3289457.846602,275056.562117,532.318956,5.296673,-89.586783
407124.740000,3289457.863917,275055.891391,532.344059,5.323378,-89.591588
407124.750000,3289457.881203,275055.220716,532.369473,5.349490,-89.596339
407124.760000,3289457.898461,275054.550093,532.395199,5.374992,-89.601033
407124.770000,3289457.915692,275053.879522,532.421241,5.399867,-89.605672
407124.780000,3289457.932896,275053.209005,532.447600,5.424098,-89.610255
407124.790000,3289457.950074,275052.538542,532.474278,5.447669,-89.614782
407124.800000,3289457.967225,275051.868133,532.501278,5.470561,-89.619253
407124.810000,3289457.984350,275051.197781,532.528602,5.492759,-89.623667
407124.820000,3289458.001450,275050.527485,532.556252,5.514246,-89.628025
407124.830000,3289458.018525,275049.857247,532.584230,5.535004,-89.632326
407124.840000,3289458.035575,275049.187067,532.612538,5.555017,-89.636570
407124.850000,3289458.052601,275048.516946,532.641179,5.574268,-89.640757
407124.860000,3289458.069603,275047.846884,532.670154,5.592741,-89.644887
407124.870000,3289458.086581,275047.176884,532.699467,5.610417,-89.648960
407124.880000,3289458.103536,275046.506945,532.729119,5.627280,-89.652974
407124.890000,3289458.120469,275045.837069,532.759111,5.643314,-89.656932
407124.900000,3289458.137380,275045.167256,532.789448,5.658501,-89.660831
407124.910000,3289458.154268,275044.497507,532.820130,5.672825,-89.664672
407124.920000,3289458.171135,275043.827823,532.851159,5.686268,-89.668455
407124.930000,3289458.187981,275043.158204,532.882539,5.698814,-89.672180
407124.940000,3289458.204806,275042.488652,532.914271,5.710446,-89.675846
407124.950000,3289458.221611,275041.819168,532.946358,5.721148,-89.679453
407124.960000,3289458.238396,275041.149752,532.978801,5.730900,-89.683002
407124.970000,3289458.255161,275040.480404,533.011602,5.739689,-89.686491
407124.980000,3289458.271907,275039.811127,533.044765,5.747496,-89.689921
407124.990000,3289458.288634,275039.141920,533.078291,5.754303,-89.693292
407125.000000,3289458.305343,275038.472784,533.112182,5.760096,-89.696603
407125.010000,3289458.322034,275037.803721,533.146439,5.764859,-89.699855
407125.020000,3289458.338707,275037.134730,533.181059,5.768599,-89.703048
407125.030000,3289458.355363,275036.465809,533.216034,5.771330,-89.706182
407125.040000,3289458.372000,275035.796960,533.251361,5.773068,-89.709259
407125.050000,3289458.388620,275035.128180,533.287032,5.773828,-89.712278
407125.060000,3289458.405221,275034.459470,533.323043,5.773623,-89.715240
407125.070000,3289458.421806,275033.790829,533.359388,5.772468,-89.718146
407125.080000,3289458.438372,275033.122256,533.396061,5.770379,-89.720995
407125.090000,3289458.454921,275032.453751,533.433058,5.767369,-89.723789
407125.100000,3289458.471453,275031.785313,533.470371,5.763454,-89.726528
407125.110000,3289458.487967,275031.116942,533.507996,5.758648,-89.729212
407125.120000,3289458.504463,275030.448637,533.545927,5.752967,-89.731841
407125.130000,3289458.520942,275029.780398,533.584159,5.746423,-89.734417
407125.140000,3289458.537404,275029.112223,533.622685,5.739034,-89.736940
407125.150000,3289458.553849,275028.444113,533.661501,5.730812,-89.739410
407125.160000,3289458.570276,275027.776067,533.700600,5.721772,-89.741827
407125.170000,3289458.586686,275027.108084,533.739978,5.711930,-89.744193
407125.180000,3289458.603079,275026.440164,533.779628,5.701301,-89.746507
407125.190000,3289458.619455,275025.772306,533.819545,5.689897,-89.748770
407125.200000,3289458.635814,275025.104509,533.859723,5.677735,-89.750983
407125.210000,3289458.652156,275024.436774,533.900157,5.664830,-89.753146
407125.220000,3289458.668481,275023.769099,533.940841,5.651195,-89.755259
407125.230000,3289458.684789,275023.101483,533.981770,5.636845,-89.757322
407125.240000,3289458.701081,275022.433928,534.022938,5.621796,-89.759338
407125.250000,3289458.717355,275021.766431,534.064340,5.606061,-89.761305
407125.260000,3289458.733613,275021.098992,534.105969,5.589656,-89.763224
407125.270000,3289458.749854,275020.431610,534.147820,5.572596,-89.765096
407125.280000,3289458.766078,275019.764286,534.189888,5.554894,-89.766921
407125.290000,3289458.782286,275019.097019,534.232167,5.536566,-89.768700
407125.300000,3289458.798477,275018.429807,534.274652,5.517626,-89.770433
407125.310000,3289458.814652,275017.762651,534.317337,5.498088,-89.772120
407125.320000,3289458.830810,275017.095549,534.360216,5.477969,-89.773763
407125.330000,3289458.846952,275016.428502,534.403283,5.457282,-89.775361
407125.340000,3289458.863078,275015.761508,534.446534,5.436042,-89.776915
407125.350000,3289458.879187,275015.094568,534.489962,5.414264,-89.778426
407125.360000,3289458.895280,275014.427680,534.533563,5.391962,-89.779893
407125.370000,3289458.911357,275013.760844,534.577329,5.369151,-89.781318
407125.380000,3289458.927418,275013.094059,534.621257,5.345845,-89.782700
407125.390000,3289458.943462,275012.427325,534.665340,5.322061,-89.784041
407125.400000,3289458.959491,275011.760642,534.709572,5.297811,-89.785341
407125.410000,3289458.975503,275011.094008,534.753948,5.273111,-89.786600
407125.420000,3289458.991500,275010.427424,534.798463,5.247976,-89.787818
407125.430000,3289459.007480,275009.760888,534.843111,5.222420,-89.788997
407125.440000,3289459.023445,275009.094400,534.887886,5.196457,-89.790136
407125.450000,3289459.039394,275008.427959,534.932783,5.170104,-89.791237
407125.460000,3289459.055327,275007.761565,534.977796,5.143373,-89.792299
407125.470000,3289459.071245,275007.095218,535.022919,5.116281,-89.793323
407125.480000,3289459.087147,275006.428917,535.068148,5.088840,-89.794309
407125.490000,3289459.103033,275005.762660,535.113475,5.061068,-89.795258
407125.500000,3289459.118904,275005.096449,535.158897,5.032978,-89.796171
407125.510000,3289459.134759,275004.430281,535.204406,5.004583,-89.797048
407125.520000,3289459.150598,275003.764157,535.249999,4.975901,-89.797889
407125.530000,3289459.166423,275003.098076,535.295668,4.946944,-89.798694
407125.540000,3289459.182231,275002.432037,535.341409,4.917728,-89.799465
407125.550000,3289459.198025,275001.766040,535.387215,4.888268,-89.800202
407125.560000,3289459.213803,275001.100084,535.433082,4.858578,-89.800905
407125.570000,3289459.229566,275000.434169,535.479003,4.828672,-89.801574
407125.580000,3289459.245314,274999.768294,535.524974,4.798566,-89.802211
407125.590000,3289459.261047,274999.102459,535.570988,4.768274,-89.802815
407125.600000,3289459.276765,274998.436662,535.617040,4.737811,-89.803387
407125.610000,3289459.292467,274997.770904,535.663124,4.707191,-89.803928
407125.620000,3289459.308155,274997.105184,535.709235,4.676430,-89.804437
407125.630000,3289459.323828,274996.439501,535.755367,4.645542,-89.804916
407125.640000,3289459.339486,274995.773855,535.801515,4.614541,-89.805365
407125.650000,3289459.355129,274995.108245,535.847673,4.583442,-89.805784
407125.660000,3289459.370757,274994.442671,535.893835,4.552261,-89.806174
407125.670000,3289459.386370,274993.777131,535.939996,4.521011,-89.806536
407125.680000,3289459.401969,274993.111626,535.986150,4.489707,-89.806869
407125.690000,3289459.417553,274992.446155,536.032292,4.458364,-89.807174
407125.700000,3289459.433123,274991.780717,536.078415,4.426998,-89.807452
407125.710000,3289459.448678,274991.115312,536.124516,4.395621,-89.807703
407125.720000,3289459.464219,274990.449940,536.170587,4.364250,-89.807928
407125.730000,3289459.479745,274989.784599,536.216623,4.332898,-89.808126
407125.740000,3289459.495257,274989.119289,536.262619,4.301581,-89.808300
407125.750000,3289459.510754,274988.454009,536.308570,4.270313,-89.808448
407125.760000,3289459.526237,274987.788760,536.354468,4.239109,-89.808572
407125.770000,3289459.541706,274987.123539,536.400310,4.207983,-89.808671
407125.780000,3289459.557161,274986.458348,536.446089,4.176950,-89.808747
407125.790000,3289459.572601,274985.793185,536.491800,4.146026,-89.808800
407125.800000,3289459.588028,274985.128049,536.537437,4.115224,-89.808830
407125.810000,3289459.603440,274984.462941,536.582995,4.084559,-89.808838
407125.820000,3289459.618839,274983.797859,536.628467,4.054046,-89.808824
407125.830000,3289459.634223,274983.132803,536.673850,4.023700,-89.808789
407125.840000,3289459.649594,274982.467773,536.719135,3.993535,-89.808733
407125.850000,3289459.664950,274981.802767,536.764320,3.963566,-89.808656
407125.860000,3289459.680293,274981.137786,536.809397,3.933807,-89.808560
407125.870000,3289459.695622,274980.472828,536.854360,3.904274,-89.808444
407125.880000,3289459.710938,274979.807894,536.899206,3.874982,-89.808309
407125.890000,3289459.726240,274979.142982,536.943927,3.845944,-89.808156
407125.900000,3289459.741528,274978.478093,536.988519,3.817175,-89.807985
407125.910000,3289459.756802,274977.813224,537.032975,3.788690,-89.807796
407125.920000,3289459.772063,274977.148377,537.077291,3.760504,-89.807590
407125.930000,3289459.787311,274976.483550,537.121460,3.732632,-89.807367
407125.940000,3289459.802545,274975.818742,537.165477,3.705088,-89.807128
407125.950000,3289459.817766,274975.153954,537.209337,3.677887,-89.806873
407125.960000,3289459.832974,274974.489185,537.253033,3.651043,-89.806603
407125.970000,3289459.848168,274973.824434,537.296561,3.624572,-89.806318
407125.980000,3289459.863349,274973.159700,537.339914,3.598487,-89.806019
407125.990000,3289459.878517,274972.494983,537.383087,3.572804,-89.805706
407126.000000,3289459.893672,274971.830282,537.426075,3.547537,-89.805380
407126.010000,3289459.908814,274971.165598,537.468872,3.522697,-89.805040
407126.020000,3289459.923942,274970.500928,537.511478,3.498281,-89.804687
407126.030000,3289459.939058,274969.836275,537.553892,3.474282,-89.804320
407126.040000,3289459.954160,274969.171636,537.596115,3.450694,-89.803940
407126.050000,3289459.969250,274968.507012,537.638145,3.427511,-89.803547
407126.060000,3289459.984326,274967.842403,537.679982,3.404727,-89.803142
407126.070000,3289459.999389,274967.177808,537.721627,3.382335,-89.802725
407126.080000,3289460.014439,274966.513227,537.763078,3.360330,-89.802295
407126.090000,3289460.029476,274965.848660,537.804336,3.338705,-89.801853
407126.100000,3289460.044500,274965.184107,537.845400,3.317454,-89.801400
407126.110000,3289460.059511,274964.519567,537.886269,3.296571,-89.800936
407126.120000,3289460.074509,274963.855041,537.926945,3.276050,-89.800460
407126.130000,3289460.089494,274963.190527,537.967426,3.255885,-89.799973
407126.140000,3289460.104466,274962.526026,538.007711,3.236068,-89.799476
407126.150000,3289460.119425,274961.861538,538.047802,3.216596,-89.798968
407126.160000,3289460.134370,274961.197061,538.087697,3.197460,-89.798449
407126.170000,3289460.149303,274960.532597,538.127396,3.178655,-89.797921
407126.180000,3289460.164223,274959.868144,538.166898,3.160174,-89.797383
407126.190000,3289460.179129,274959.203703,538.206205,3.142013,-89.796836
407126.200000,3289460.194023,274958.539273,538.245314,3.124163,-89.796279
407126.210000,3289460.208903,274957.874855,538.284227,3.106620,-89.795713
407126.220000,3289460.223771,274957.210447,538.322942,3.089377,-89.795139
407126.230000,3289460.238625,274956.546049,538.361459,3.072427,-89.794555
407126.240000,3289460.253467,274955.881662,538.399779,3.055766,-89.793964
407126.250000,3289460.268295,274955.217285,538.437900,3.039386,-89.793364
407126.260000,3289460.283110,274954.552917,538.475823,3.023281,-89.792756
407126.270000,3289460.297913,274953.888559,538.513546,3.007445,-89.792141
407126.280000,3289460.312702,274953.224211,538.551071,2.991872,-89.791519
407126.290000,3289460.327478,274952.559871,538.588396,2.976556,-89.790889
407126.300000,3289460.342242,274951.895541,538.625522,2.961491,-89.790252
407126.310000,3289460.356992,274951.231219,538.662447,2.946670,-89.789609
407126.320000,3289460.371729,274950.566905,538.699172,2.932087,-89.788959
407126.330000,3289460.386454,274949.902600,538.735696,2.917737,-89.788302
407126.340000,3289460.401165,274949.238302,538.772020,2.903612,-89.787640
407126.350000,3289460.415863,274948.574013,538.808142,2.889708,-89.786972
407126.360000,3289460.430549,274947.909730,538.844062,2.876016,-89.786299
407126.370000,3289460.445221,274947.245455,538.879781,2.862533,-89.785620
407126.380000,3289460.459881,274946.581186,538.915298,2.849250,-89.784936
407126.390000,3289460.474527,274945.916925,538.950612,2.836163,-89.784248
407126.400000,3289460.489161,274945.252669,538.985723,2.823264,-89.783555
407126.410000,3289460.503781,274944.588420,539.020632,2.810548,-89.782857
407126.420000,3289460.518388,274943.924177,539.055337,2.798009,-89.782156
407126.430000,3289460.532983,274943.259940,539.089838,2.785640,-89.781450
407126.440000,3289460.547565,274942.595708,539.124136,2.773436,-89.780741
407126.450000,3289460.562133,274941.931482,539.158229,2.761389,-89.780029
407126.460000,3289460.576689,274941.267260,539.192118,2.749494,-89.779313
407126.470000,3289460.591232,274940.603043,539.225802,2.737745,-89.778594
407126.480000,3289460.605761,274939.938831,539.259281,2.726135,-89.777873
407126.490000,3289460.620278,274939.274623,539.292554,2.714659,-89.777149
407126.500000,3289460.634782,274938.610419,539.325622,2.703310,-89.776423
407126.510000,3289460.649273,274937.946219,539.358483,2.692082,-89.775695
407126.520000,3289460.663751,274937.282023,539.391139,2.680969,-89.774965
407126.530000,3289460.678216,274936.617829,539.423588,2.669965,-89.774234
407126.540000,3289460.692668,274935.953639,539.455829,2.659062,-89.773502
407126.550000,3289460.707107,274935.289452,539.487864,2.648257,-89.772768
407126.560000,3289460.721534,274934.625267,539.519691,2.637541,-89.772034
407126.570000,3289460.735947,274933.961085,539.551311,2.626909,-89.771299
407126.580000,3289460.750347,274933.296905,539.582722,2.616355,-89.770564
407126.590000,3289460.764735,274932.632727,539.613925,2.605873,-89.769828
407126.600000,3289460.779109,274931.968550,539.644919,2.595456,-89.769093
407126.610000,3289460.793471,274931.304375,539.675704,2.585099,-89.768358
407126.620000,3289460.807820,274930.640201,539.706280,2.574794,-89.767624
407126.630000,3289460.822156,274929.976028,539.736647,2.564537,-89.766890
407126.640000,3289460.836479,274929.311856,539.766803,2.554320,-89.766158
407126.650000,3289460.850789,274928.647684,539.796750,2.544138,-89.765427
407126.660000,3289460.865086,274927.983512,539.826485,2.533984,-89.764697
407126.670000,3289460.879370,274927.319340,539.856011,2.523852,-89.763970
407126.680000,3289460.893641,274926.655168,539.885325,2.513737,-89.763244
407126.690000,3289460.907900,274925.990996,539.914427,2.503631,-89.762521
407126.700000,3289460.922146,274925.326822,539.943318,2.493529,-89.761800
407126.710000,3289460.936378,274924.662648,539.971997,2.483425,-89.761081
407126.720000,3289460.950598,274923.998473,540.000464,2.473312,-89.760366
407126.730000,3289460.964805,274923.334296,540.028718,2.463184,-89.759654
407126.740000,3289460.978999,274922.670117,540.056759,2.453035,-89.758946
407126.750000,3289460.993180,274922.005937,540.084587,2.442859,-89.758241
407126.760000,3289461.007349,274921.341754,540.112202,2.432650,-89.757540
407126.770000,3289461.021504,274920.677569,540.139603,2.422401,-89.756843
407126.780000,3289461.035647,274920.013381,540.166790,2.412106,-89.756150
407126.790000,3289461.049777,274919.349190,540.193763,2.401760,-89.755462
407126.800000,3289461.063894,274918.684996,540.220521,2.391356,-89.754779
407126.810000,3289461.077998,274918.020799,540.247064,2.380887,-89.754101
407126.820000,3289461.092089,274917.356598,540.273391,2.370348,-89.753429
407126.830000,3289461.106167,274916.692393,540.299503,2.359733,-89.752762
407126.840000,3289461.120233,274916.028184,540.325400,2.349035,-89.752100
407126.850000,3289461.134285,274915.363971,540.351080,2.338248,-89.751445
407126.860000,3289461.148325,274914.699753,540.376544,2.327365,-89.750796
407126.870000,3289461.162352,274914.035530,540.401791,2.316382,-89.750154
407126.880000,3289461.176366,274913.371302,540.426821,2.305291,-89.749518
407126.890000,3289461.190368,274912.707069,540.451634,2.294087,-89.748889
407126.900000,3289461.204356,274912.042831,540.476229,2.282763,-89.748267
407126.910000,3289461.218332,274911.378586,540.500606,2.271313,-89.747653
407126.920000,3289461.232295,274910.714336,540.524765,2.259731,-89.747047
407126.930000,3289461.246245,274910.050079,540.548706,2.248011,-89.746448
407126.940000,3289461.260182,274909.385816,540.572427,2.236146,-89.745858
407126.950000,3289461.274107,274908.721546,540.595930,2.224130,-89.745276
407126.960000,3289461.288018,274908.057269,540.619213,2.211958,-89.744702
407126.970000,3289461.301917,274907.392985,540.642276,2.199623,-89.744138
407126.980000,3289461.315803,274906.728693,540.665120,2.187119,-89.743582
407126.990000,3289461.329677,274906.064394,540.687743,2.174439,-89.743036
407127.000000,3289461.343537,274905.400087,540.710145,2.161578,-89.742500
407127.010000,3289461.357385,274904.735771,540.732327,2.148532,-89.741974
407127.020000,3289461.371220,274904.071447,540.754289,2.135307,-89.741462
407127.030000,3289461.385042,274903.407116,540.776033,2.121908,-89.740963
407127.040000,3289461.398853,274902.742775,540.797560,2.108342,-89.740480
407127.050000,3289461.412651,274902.078427,540.818871,2.094615,-89.740012
407127.060000,3289461.426437,274901.414070,540.839968,2.080734,-89.739562
407127.070000,3289461.440211,274900.749704,540.860851,2.066705,-89.739129
407127.080000,3289461.453973,274900.085331,540.881523,2.052534,-89.738716
407127.090000,3289461.467724,274899.420948,540.901984,2.038227,-89.738323
407127.100000,3289461.481464,274898.756558,540.922235,2.023792,-89.737951
407127.110000,3289461.495192,274898.092158,540.942279,2.009234,-89.737602
407127.120000,3289461.508909,274897.427750,540.962115,1.994559,-89.737275
407127.130000,3289461.522615,274896.763334,540.981746,1.979775,-89.736973
407127.140000,3289461.536310,274896.098909,541.001173,1.964887,-89.736697
407127.150000,3289461.549994,274895.434475,541.020397,1.949901,-89.736446
407127.160000,3289461.563668,274894.770032,541.039419,1.934824,-89.736223
407127.170000,3289461.577331,274894.105581,541.058240,1.919663,-89.736028
407127.180000,3289461.590984,274893.441120,541.076863,1.904423,-89.735863
407127.190000,3289461.604627,274892.776651,541.095288,1.889111,-89.735728
407127.200000,3289461.618260,274892.112173,541.113516,1.873734,-89.735624
407127.210000,3289461.631883,274891.447687,541.131549,1.858297,-89.735553
407127.220000,3289461.645496,274890.783191,541.149387,1.842807,-89.735515
407127.230000,3289461.659100,274890.118686,541.167034,1.827270,-89.735512
407127.240000,3289461.672694,274889.454172,541.184488,1.811693,-89.735545
407127.250000,3289461.686280,274888.789649,541.201753,1.796082,-89.735614
407127.260000,3289461.699856,274888.125117,541.218828,1.780443,-89.735721
407127.270000,3289461.713423,274887.460576,541.235716,1.764783,-89.735866
407127.280000,3289461.726981,274886.796025,541.252418,1.749108,-89.736051
407127.290000,3289461.740530,274886.131466,541.268935,1.733424,-89.736277
407127.300000,3289461.754071,274885.466897,541.285267,1.717737,-89.736544
407127.310000,3289461.767604,274884.802319,541.301418,1.702055,-89.736854
407127.320000,3289461.781129,274884.137731,541.317387,1.686383,-89.737208
407127.330000,3289461.794645,274883.473135,541.333176,1.670728,-89.737607
407127.340000,3289461.808153,274882.808528,541.348787,1.655095,-89.738051
407127.350000,3289461.821654,274882.143913,541.364220,1.639492,-89.738542
407127.360000,3289461.835147,274881.479288,541.379477,1.623924,-89.739081
407127.370000,3289461.848632,274880.814653,541.394560,1.608399,-89.739669
407127.380000,3289461.862110,274880.150009,541.409468,1.592922,-89.740307
407127.390000,3289461.875581,274879.485355,541.424205,1.577499,-89.740996
407127.400000,3289461.889045,274878.820692,541.438771,1.562137,-89.741737
407127.410000,3289461.902502,274878.156019,541.453167,1.546843,-89.742531
407127.420000,3289461.915952,274877.491336,541.467394,1.531622,-89.743379
407127.430000,3289461.929395,274876.826643,541.481455,1.516482,-89.744282
407127.440000,3289461.942832,274876.161941,541.495349,1.501427,-89.745241
407127.450000,3289461.956263,274875.497229,541.509079,1.486466,-89.746257
407127.460000,3289461.969687,274874.832507,541.522646,1.471603,-89.747331
407127.470000,3289461.983106,274874.167775,541.536051,1.456845,-89.748465
407127.480000,3289461.996518,274873.503034,541.549295,1.442199,-89.749658
407127.490000,3289462.009925,274872.838282,541.562379,1.427672,-89.750913
407127.500000,3289462.023326,274872.173521,541.575306,1.413268,-89.752230
407127.510000,3289462.036722,274871.508749,541.588075,1.398995,-89.753610
407127.520000,3289462.050112,274870.843967,541.600689,1.384859,-89.755055
407127.530000,3289462.063497,274870.179175,541.613149,1.370867,-89.756565
407127.540000,3289462.076878,274869.514373,541.625456,1.357024,-89.758141
407127.550000,3289462.090253,274868.849561,541.637611,1.343337,-89.759784
407127.560000,3289462.103624,274868.184739,541.649615,1.329812,-89.761496
407127.570000,3289462.116990,274867.519906,541.661470,1.316456,-89.763278
407127.580000,3289462.130351,274866.855064,541.673177,1.303275,-89.765129
407127.590000,3289462.143708,274866.190210,541.684738,1.290275,-89.767053
407127.600000,3289462.157061,274865.525347,541.696153,1.277463,-89.769048
407127.610000,3289462.170411,274864.860473,541.707425,1.264845,-89.771118
407127.620000,3289462.183756,274864.195589,541.718553,1.252427,-89.773261
407127.630000,3289462.197097,274863.530694,541.729540,1.240216,-89.775481
407127.640000,3289462.210435,274862.865789,541.740387,1.228218,-89.777777
407127.650000,3289462.223770,274862.200873,541.751094,1.216439,-89.780150
407127.660000,3289462.237101,274861.535946,541.761665,1.204886,-89.782603
407127.670000,3289462.250429,274860.871009,541.772098,1.193565,-89.785134
407127.680000,3289462.263755,274860.206062,541.782397,1.182482,-89.787747
407127.690000,3289462.277077,274859.541103,541.792561,1.171644,-89.790441
407127.700000,3289462.290397,274858.876134,541.802594,1.161057,-89.793219
407127.710000,3289462.303714,274858.211154,541.812495,1.150727,-89.796079
407127.720000,3289462.317029,274857.546164,541.822266,1.140661,-89.799025
407127.730000,3289462.330341,274856.881162,541.831908,1.130865,-89.802057
407127.740000,3289462.343652,274856.216150,541.841423,1.121345,-89.805175
407127.750000,3289462.356960,274855.551126,541.850811,1.112108,-89.808381
407127.760000,3289462.370267,274854.886092,541.860075,1.103160,-89.811676
407127.770000,3289462.383572,274854.221047,541.869215,1.094507,-89.815062
407127.780000,3289462.396875,274853.555991,541.878233,1.086156,-89.818538
407127.790000,3289462.410177,274852.890923,541.887130,1.078113,-89.822106
407127.800000,3289462.423478,274852.225845,541.895907,1.070384,-89.825767
407127.810000,3289462.436778,274851.560756,541.904566,1.062976,-89.829522
407127.820000,3289462.450077,274850.895655,541.913107,1.055895,-89.833372
407127.830000,3289462.463375,274850.230543,541.921533,1.049147,-89.837318
407127.840000,3289462.476672,274849.565420,541.929844,1.042739,-89.841362
407127.850000,3289462.489969,274848.900286,541.938041,1.036677,-89.845503
407127.860000,3289462.503266,274848.235140,541.946127,1.030968,-89.849744
407127.870000,3289462.516562,274847.569983,541.954101,1.025617,-89.854085
407127.880000,3289462.529859,274846.904814,541.961967,1.020631,-89.858527
407127.890000,3289462.543155,274846.239635,541.969724,1.016016,-89.863071
407127.900000,3289462.556452,274845.574443,541.977374,1.011779,-89.867719
407127.910000,3289462.569749,274844.909240,541.984918,1.007926,-89.872471
407127.920000,3289462.583046,274844.244026,541.992358,1.004463,-89.877328
407127.930000,3289462.596345,274843.578800,541.999695,1.001397,-89.882292
407127.940000,3289462.609644,274842.913563,542.006930,0.998734,-89.887363
407127.950000,3289462.622944,274842.248314,542.014065,0.996481,-89.892542
407127.960000,3289462.636245,274841.583053,542.021100,0.994643,-89.897831
407127.970000,3289462.649547,274840.917780,542.028038,0.993227,-89.903231
407127.980000,3289462.662851,274840.252496,542.034878,0.992240,-89.908741
407127.990000,3289462.676156,274839.587200,542.041623,0.991687,-89.914365
407128.000000,3289462.689464,274838.921892,542.048275,0.991575,-89.920102
407128.010000,3289462.702772,274838.256572,542.054833,0.991895,-89.925951
407128.020000,3289462.716083,274837.591240,542.061300,0.992628,-89.931912
407128.030000,3289462.729396,274836.925896,542.067678,0.993767,-89.937981
407128.040000,3289462.742711,274836.260539,542.073969,0.995303,-89.944157
407128.050000,3289462.756029,274835.595169,542.080173,0.997228,-89.950439
407128.060000,3289462.769348,274834.929787,542.086294,0.999535,-89.956825
407128.070000,3289462.782671,274834.264391,542.092333,1.002215,-89.963313
407128.080000,3289462.795996,274833.598982,542.098291,1.005261,-89.969902
407128.090000,3289462.809323,274832.933559,542.104171,1.008664,-89.976590
407128.100000,3289462.822654,274832.268122,542.109974,1.012417,-89.983375
407128.110000,3289462.835987,274831.602670,542.115702,1.016512,-89.990256
407128.120000,3289462.849324,274830.937205,542.121357,1.020941,-89.997231
407128.130000,3289462.862663,274830.271725,542.126941,1.025696,-90.004299
407128.140000,3289462.876007,274829.606230,542.132455,1.030768,-90.011458
407128.150000,3289462.889353,274828.940719,542.137901,1.036151,-90.018706
407128.160000,3289462.902703,274828.275194,542.143281,1.041836,-90.026041
407128.170000,3289462.916057,274827.609653,542.148597,1.047814,-90.033462
407128.180000,3289462.929414,274826.944096,542.153850,1.054079,-90.040968
407128.190000,3289462.942776,274826.278523,542.159043,1.060623,-90.048556
407128.200000,3289462.956141,274825.612934,542.164176,1.067436,-90.056226
407128.210000,3289462.969511,274824.947329,542.169253,1.074512,-90.063975
407128.220000,3289462.982884,274824.281706,542.174274,1.081843,-90.071802
407128.230000,3289462.996262,274823.616067,542.179242,1.089420,-90.079704
407128.240000,3289463.009645,274822.950411,542.184158,1.097235,-90.087682
407128.250000,3289463.023032,274822.284737,542.189024,1.105281,-90.095732
407128.260000,3289463.036424,274821.619046,542.193842,1.113550,-90.103853
407128.270000,3289463.049821,274820.953336,542.198614,1.122034,-90.112045
407128.280000,3289463.063222,274820.287609,542.203341,1.130724,-90.120304
407128.290000,3289463.076629,274819.621863,542.208025,1.139613,-90.128629
407128.300000,3289463.090041,274818.956099,542.212668,1.148694,-90.137019
407128.310000,3289463.103458,274818.290316,542.217272,1.157957,-90.145472
407128.320000,3289463.116880,274817.624514,542.221838,1.167395,-90.153987
407128.330000,3289463.130308,274816.958693,542.226369,1.177001,-90.162561
407128.340000,3289463.143742,274816.292852,542.230866,1.186765,-90.171194
407128.350000,3289463.157181,274815.626992,542.235331,1.196681,-90.179883
407128.360000,3289463.170626,274814.961112,542.239765,1.206741,-90.188627
407128.370000,3289463.184077,274814.295211,542.244171,1.216935,-90.197424
407128.380000,3289463.197535,274813.629290,542.248551,1.227257,-90.206273
407128.390000,3289463.210998,274812.963349,542.252905,1.237699,-90.215172
407128.400000,3289463.224468,274812.297386,542.257236,1.248252,-90.224120
407128.410000,3289463.237944,274811.631403,542.261546,1.258909,-90.233114
407128.420000,3289463.251426,274810.965398,542.265837,1.269661,-90.242153
407128.430000,3289463.264916,274810.299372,542.270109,1.280502,-90.251235
407128.440000,3289463.278412,274809.633324,542.274366,1.291422,-90.260359
407128.450000,3289463.291915,274808.967254,542.278608,1.302414,-90.269524
407128.460000,3289463.305425,274808.301162,542.282838,1.313469,-90.278727
407128.470000,3289463.318942,274807.635047,542.287057,1.324581,-90.287967
407128.480000,3289463.332466,274806.968909,542.291268,1.335741,-90.297242
407128.490000,3289463.345997,274806.302749,542.295471,1.346941,-90.306551
407128.500000,3289463.359536,274805.636566,542.299669,1.358173,-90.315892
407128.510000,3289463.373083,274804.970359,542.303864,1.369430,-90.325263
407128.520000,3289463.386637,274804.304128,542.308057,1.380703,-90.334663
407128.530000,3289463.400200,274803.637874,542.312250,1.391984,-90.344090
407128.540000,3289463.413770,274802.971595,542.316445,1.403266,-90.353543
407128.550000,3289463.427348,274802.305293,542.320644,1.414540,-90.363019
407128.560000,3289463.440934,274801.638965,542.324848,1.425799,-90.372518
407128.570000,3289463.454528,274800.972613,542.329059,1.437034,-90.382037
407128.580000,3289463.468131,274800.306236,542.333279,1.448238,-90.391575
407128.590000,3289463.481742,274799.639834,542.337510,1.459403,-90.401131
407128.600000,3289463.495362,274798.973406,542.341754,1.470520,-90.410702
407128.610000,3289463.508991,274798.306953,542.346012,1.481583,-90.420287
407128.620000,3289463.522628,274797.640474,542.350287,1.492582,-90.429884
407128.630000,3289463.536275,274796.973968,542.354579,1.503511,-90.439492
407128.640000,3289463.549930,274796.307436,542.358891,1.514360,-90.449109
407128.650000,3289463.563595,274795.640878,542.363224,1.525123,-90.458734
407128.660000,3289463.577269,274794.974292,542.367581,1.535790,-90.468365
407128.670000,3289463.590952,274794.307680,542.371963,1.546355,-90.478000
407128.680000,3289463.604645,274793.641040,542.376372,1.556810,-90.487637
407128.690000,3289463.618348,274792.974373,542.380810,1.567145,-90.497275
407128.700000,3289463.632060,274792.307678,542.385278,1.577355,-90.506913
407128.710000,3289463.645782,274791.640955,542.389778,1.587429,-90.516548
407128.720000,3289463.659514,274790.974204,542.394313,1.597361,-90.526180
407128.730000,3289463.673257,274790.307424,542.398883,1.607143,-90.535805
407128.740000,3289463.687009,274789.640616,542.403491,1.616767,-90.545424
407128.750000,3289463.700772,274788.973779,542.408138,1.626224,-90.555034
407128.760000,3289463.714545,274788.306912,542.412827,1.635507,-90.564633
407128.770000,3289463.728329,274787.640017,542.417558,1.644608,-90.574220
407128.780000,3289463.742123,274786.973091,542.422334,1.653519,-90.583793
407128.790000,3289463.755929,274786.306136,542.427157,1.662232,-90.593351
407128.800000,3289463.769745,274785.639151,542.432028,1.670739,-90.602891
407128.810000,3289463.783572,274784.972135,542.436950,1.679032,-90.612413
407128.820000,3289463.797410,274784.305089,542.441923,1.687103,-90.621915
407128.830000,3289463.811260,274783.638013,542.446950,1.694945,-90.631395
407128.840000,3289463.825121,274782.970905,542.452032,1.702548,-90.640851
407128.850000,3289463.838993,274782.303766,542.457172,1.709906,-90.650282
407128.860000,3289463.852877,274781.636595,542.462371,1.717011,-90.659686
407128.870000,3289463.866773,274780.969393,542.467631,1.723854,-90.669062
407128.880000,3289463.880680,274780.302159,542.472953,1.730428,-90.678407
407128.890000,3289463.894600,274779.634893,542.478340,1.736724,-90.687721
407128.900000,3289463.908531,274778.967594,542.483793,1.742735,-90.697001
407128.910000,3289463.922475,274778.300263,542.489314,1.748452,-90.706247
407128.920000,3289463.936431,274777.632899,542.494905,1.753869,-90.715455
407128.930000,3289463.950399,274776.965502,542.500567,1.758976,-90.724626
407128.940000,3289463.964380,274776.298072,542.506303,1.763766,-90.733756
407128.950000,3289463.978373,274775.630608,542.512114,1.768232,-90.742845
407128.960000,3289463.992380,274774.963110,542.518002,1.772364,-90.751890
407128.970000,3289464.006399,274774.295579,542.523968,1.776155,-90.760891
407128.980000,3289464.020431,274773.628013,542.530016,1.779598,-90.769845
407128.990000,3289464.034476,274772.960413,542.536145,1.782684,-90.778752
407129.000000,3289464.048534,274772.292778,542.542359,1.785405,-90.787608
407129.010000,3289464.062606,274771.625108,542.548658,1.787777,-90.796414
407129.020000,3289464.076691,274770.957404,542.555041,1.789824,-90.805168
407129.030000,3289464.090789,274770.289666,542.561509,1.791554,-90.813866
407129.040000,3289464.104901,274769.621894,542.568059,1.792974,-90.822503
407129.050000,3289464.119027,274768.954089,542.574691,1.794092,-90.831077
407129.060000,3289464.133166,274768.286252,542.581404,1.794914,-90.839584
407129.070000,3289464.147318,274767.618382,542.588195,1.795448,-90.848018
407129.080000,3289464.161485,274766.950481,542.595066,1.795701,-90.856377
407129.090000,3289464.175665,274766.282548,542.602014,1.795680,-90.864657
407129.100000,3289464.189859,274765.614584,542.609038,1.795393,-90.872854
407129.110000,3289464.204067,274764.946590,542.616137,1.794847,-90.880964
407129.120000,3289464.218288,274764.278566,542.623310,1.794048,-90.888983
407129.130000,3289464.232524,274763.610513,542.630557,1.793005,-90.896907
407129.140000,3289464.246773,274762.942430,542.637875,1.791725,-90.904733
407129.150000,3289464.261037,274762.274318,542.645265,1.790214,-90.912456
407129.160000,3289464.275314,274761.606179,542.652724,1.788480,-90.920073
407129.170000,3289464.289606,274760.938011,542.660253,1.786530,-90.927580
407129.180000,3289464.303912,274760.269817,542.667849,1.784371,-90.934973
407129.190000,3289464.318232,274759.601595,542.675511,1.782011,-90.942248
407129.200000,3289464.332566,274758.933347,542.683240,1.779457,-90.949401
407129.210000,3289464.346915,274758.265073,542.691033,1.776716,-90.956429
407129.220000,3289464.361278,274757.596773,542.698889,1.773796,-90.963327
407129.230000,3289464.375655,274756.928449,542.706808,1.770703,-90.970093
407129.240000,3289464.390047,274756.260099,542.714789,1.767444,-90.976721
407129.250000,3289464.404454,274755.591726,542.722829,1.764028,-90.983208
407129.260000,3289464.418875,274754.923328,542.730929,1.760461,-90.989550
407129.270000,3289464.433310,274754.254908,542.739088,1.756750,-90.995743
407129.280000,3289464.447761,274753.586464,542.747303,1.752904,-91.001784
407129.290000,3289464.462225,274752.917998,542.755574,1.748928,-91.007668
407129.300000,3289464.476705,274752.249511,542.763901,1.744830,-91.013393
407129.310000,3289464.491200,274751.581001,542.772281,1.740618,-91.018953
407129.320000,3289464.505709,274750.912471,542.780714,1.736298,-91.024345
407129.330000,3289464.520234,274750.243920,542.789199,1.731879,-91.029565
407129.340000,3289464.534773,274749.575348,542.797735,1.727366,-91.034610
407129.350000,3289464.549327,274748.906757,542.806320,1.722768,-91.039475
407129.360000,3289464.563896,274748.238147,542.814954,1.718091,-91.044156
407129.370000,3289464.578481,274747.569517,542.823636,1.713344,-91.048651
407129.380000,3289464.593081,274746.900870,542.832364,1.708532,-91.052954
407129.390000,3289464.607695,274746.232204,542.841138,1.703663,-91.057062
407129.400000,3289464.622325,274745.563521,542.849955,1.698745,-91.060971
407129.410000,3289464.636971,274744.894821,542.858817,1.693785,-91.064678
407129.420000,3289464.651631,274744.226104,542.867720,1.688790,-91.068178
407129.430000,3289464.666308,274743.557371,542.876664,1.683767,-91.071468
407129.440000,3289464.680999,274742.888622,542.885649,1.678724,-91.074543
407129.450000,3289464.695706,274742.219858,542.894673,1.673667,-91.077401
407129.460000,3289464.710429,274741.551079,542.903734,1.668604,-91.080036
407129.470000,3289464.725167,274740.882285,542.912833,1.663542,-91.082446
407129.480000,3289464.739921,274740.213478,542.921967,1.658489,-91.084625
407129.490000,3289464.754690,274739.544657,542.931136,1.653451,-91.086572
407129.500000,3289464.769476,274738.875823,542.940339,1.648436,-91.088281
407129.510000,3289464.784277,274738.206976,542.949575,1.643452,-91.089748
407129.520000,3289464.799094,274737.538117,542.958842,1.638504,-91.090971
407129.530000,3289464.813927,274736.869247,542.968139,1.633601,-91.091944
407129.540000,3289464.828775,274736.200365,542.977466,1.628750,-91.092665
407129.550000,3289464.843640,274735.531472,542.986822,1.623958,-91.093129
407129.560000,3289464.858521,274734.862569,542.996205,1.619232,-91.093332
407129.570000,3289464.873418,274734.193656,543.005614,1.614580,-91.093271
407129.580000,3289464.888331,274733.524734,543.015048,1.610008,-91.092942
407129.590000,3289464.903260,274732.855802,543.024506,1.605524,-91.092341
407129.600000,3289464.918206,274732.186862,543.033988,1.601136,-91.091463
407129.610000,3289464.933167,274731.517914,543.043491,1.596850,-91.090306
407129.620000,3289464.948145,274730.848957,543.053015,1.592673,-91.088865
407129.630000,3289464.963140,274730.179994,543.062559,1.588614,-91.087137
407129.640000,3289464.978151,274729.511024,543.072122,1.584678,-91.085117
407129.650000,3289464.993178,274728.842047,543.081703,1.580874,-91.082802
407129.660000,3289465.008222,274728.173064,543.091300,1.577209,-91.080188
407129.670000,3289465.023282,274727.504076,543.100913,1.573689,-91.077270
407129.680000,3289465.038360,274726.835083,543.110541,1.570323,-91.074046
407129.690000,3289465.053453,274726.166085,543.120182,1.567116,-91.070512
407129.700000,3289465.068564,274725.497083,543.129835,1.564077,-91.066662
407129.710000,3289465.083691,274724.828078,543.139500,1.561213,-91.062495
407129.720000,3289465.098835,274724.159069,543.149175,1.558531,-91.058005
407129.730000,3289465.113996,274723.490057,543.158860,1.556038,-91.053189
407129.740000,3289465.129174,274722.821043,543.168552,1.553742,-91.048043
407129.750000,3289465.144369,274722.152027,543.178252,1.551649,-91.042563
407129.760000,3289465.159581,274721.483009,543.187957,1.549767,-91.036745
407129.770000,3289465.174810,274720.813990,543.197668,1.548104,-91.030586
407129.780000,3289465.190056,274720.144971,543.207382,1.546665,-91.024082
407129.790000,3289465.205320,274719.475952,543.217099,1.545460,-91.017228
407129.800000,3289465.220600,274718.806933,543.226818,1.544494,-91.010021
407129.810000,3289465.235898,274718.137914,543.236538,1.543775,-91.002458
407129.820000,3289465.251213,274717.468897,543.246257,1.543311,-90.994533
407129.830000,3289465.266545,274716.799881,543.255975,1.543108,-90.986244
407129.840000,3289465.281895,274716.130868,543.265691,1.543174,-90.977586
407129.850000,3289465.297263,274715.461857,543.275402,1.543516,-90.968555
407129.860000,3289465.312648,274714.792849,543.285110,1.544141,-90.959149
407129.870000,3289465.328050,274714.123844,543.294811,1.545057,-90.949362
407129.880000,3289465.343470,274713.454843,543.304506,1.546270,-90.939192
407129.890000,3289465.358908,274712.785846,543.314193,1.547789,-90.928633
407129.900000,3289465.374363,274712.116855,543.323871,1.549619,-90.917683
407129.910000,3289465.389836,274711.447868,543.333539,1.551769,-90.906338
407129.920000,3289465.405327,274710.778887,543.343196,1.554246,-90.894592
407129.930000,3289465.420836,274710.109912,543.352842,1.557056,-90.882444
407129.940000,3289465.436363,274709.440944,543.362473,1.560208,-90.869889
407129.950000,3289465.451908,274708.771982,543.372091,1.563708,-90.856922
407129.960000,3289465.467470,274708.103028,543.381694,1.567563,-90.843541
407129.970000,3289465.483051,274707.434082,543.391280,1.571782,-90.829741
407129.980000,3289465.498650,274706.765144,543.400848,1.576370,-90.815519
407129.990000,3289465.514267,274706.096215,543.410399,1.581336,-90.800870
407130.000000,3289465.529902,274705.427295,543.419929,1.586686,-90.785791
407130.010000,3289465.545556,274704.758385,543.429440,1.592407,-90.770277
407130.020000,3289465.561227,274704.089484,543.438930,1.598476,-90.754334
407130.030000,3289465.576915,274703.420592,543.448400,1.604886,-90.737969
407130.040000,3289465.592619,274702.751710,543.457851,1.611630,-90.721192
407130.050000,3289465.608340,274702.082837,543.467283,1.618702,-90.704011
407130.060000,3289465.624076,274701.413973,543.476695,1.626093,-90.686436
407130.070000,3289465.639826,274700.745118,543.486090,1.633798,-90.668476
407130.080000,3289465.655591,274700.076271,543.495466,1.641809,-90.650139
407130.090000,3289465.671369,274699.407434,543.504825,1.650119,-90.631434
407130.100000,3289465.687160,274698.738605,543.514166,1.658722,-90.612370
407130.110000,3289465.702963,274698.069784,543.523490,1.667610,-90.592956
407130.120000,3289465.718778,274697.400972,543.532798,1.676777,-90.573201
407130.130000,3289465.734605,274696.732168,543.542089,1.686215,-90.553114
407130.140000,3289465.750441,274696.063372,543.551365,1.695918,-90.532704
407130.150000,3289465.766288,274695.394584,543.560624,1.705878,-90.511980
407130.160000,3289465.782145,274694.725804,543.569869,1.716090,-90.490950
407130.170000,3289465.798010,274694.057032,543.579099,1.726545,-90.469624
407130.180000,3289465.813883,274693.388267,543.588314,1.737237,-90.448010
407130.190000,3289465.829764,274692.719510,543.597515,1.748159,-90.426117
407130.200000,3289465.845653,274692.050761,543.606703,1.759304,-90.403954
407130.210000,3289465.861547,274691.382018,543.615877,1.770664,-90.381531
407130.220000,3289465.877448,274690.713283,543.625038,1.782234,-90.358856
407130.230000,3289465.893353,274690.044555,543.634186,1.794007,-90.335937
407130.240000,3289465.909264,274689.375834,543.643322,1.805974,-90.312785
407130.250000,3289465.925179,274688.707120,543.652446,1.818129,-90.289407
407130.260000,3289465.941097,274688.038412,543.661558,1.830466,-90.265812
407130.270000,3289465.957018,274687.369711,543.670659,1.842978,-90.242011
407130.280000,3289465.972941,274686.701016,543.679750,1.855656,-90.218011
407130.290000,3289465.988867,274686.032328,543.688829,1.868495,-90.193821
407130.300000,3289466.004793,274685.363646,543.697899,1.881488,-90.169450
407130.310000,3289466.020720,274684.694970,543.706959,1.894627,-90.144908
407130.320000,3289466.036647,274684.026300,543.716009,1.907906,-90.120202
407130.330000,3289466.052574,274683.357636,543.725050,1.921318,-90.095343
407130.340000,3289466.068499,274682.688978,543.734083,1.934856,-90.070338
407130.350000,3289466.084423,274682.020326,543.743107,1.948512,-90.045198
407130.360000,3289466.100344,274681.351679,543.752123,1.962280,-90.019930
407130.370000,3289466.116263,274680.683037,543.761131,1.976153,-89.994543
407130.380000,3289466.132177,274680.014401,543.770132,1.990124,-89.969048
407130.390000,3289466.148088,274679.345770,543.779126,2.004186,-89.943451
407130.400000,3289466.163994,274678.677144,543.788114,2.018332,-89.917763
407130.410000,3289466.179895,274678.008523,543.797095,2.032556,-89.891992
407130.420000,3289466.195790,274677.339906,543.806071,2.046850,-89.866148
407130.430000,3289466.211678,274676.671295,543.815041,2.061207,-89.840238
407130.440000,3289466.227560,274676.002688,543.824005,2.075620,-89.814272
407130.450000,3289466.243434,274675.334086,543.832965,2.090083,-89.788259
407130.460000,3289466.259299,274674.665488,543.841921,2.104588,-89.762208
407130.470000,3289466.275156,274673.996894,543.850873,2.119128,-89.736128
407130.480000,3289466.291003,274673.328304,543.859820,2.133698,-89.710027
407130.490000,3289466.306841,274672.659719,543.868765,2.148288,-89.683914
407130.500000,3289466.322668,274671.991137,543.877706,2.162894,-89.657799
407130.510000,3289466.338484,274671.322559,543.886645,2.177507,-89.631691
407130.520000,3289466.354288,274670.653985,543.895582,2.192121,-89.605597
407130.530000,3289466.370079,274669.985414,543.904517,2.206729,-89.579528
407130.540000,3289466.385858,274669.316847,543.913450,2.221324,-89.553491
407130.550000,3289466.401623,274668.648283,543.922382,2.235898,-89.527497
407130.560000,3289466.417374,274667.979722,543.931313,2.250446,-89.501553
407130.570000,3289466.433111,274667.311164,543.940243,2.264960,-89.475669
407130.580000,3289466.448832,274666.642610,543.949174,2.279433,-89.449854
407130.590000,3289466.464538,274665.974058,543.958105,2.293859,-89.424116
407130.600000,3289466.480226,274665.305509,543.967036,2.308229,-89.398465
407130.610000,3289466.495898,274664.636962,543.975968,2.322538,-89.372909
407130.620000,3289466.511553,274663.968418,543.984902,2.336778,-89.347457
407130.630000,3289466.527189,274663.299877,543.993837,2.350942,-89.322119
407130.640000,3289466.542806,274662.631337,544.002775,2.365024,-89.296902
407130.650000,3289466.558404,274661.962800,544.011714,2.379017,-89.271817
407130.660000,3289466.573982,274661.294265,544.020657,2.392913,-89.246871
407130.670000,3289466.589539,274660.625732,544.029603,2.406706,-89.222075
407130.680000,3289466.605076,274659.957201,544.038552,2.420388,-89.197436
407130.690000,3289466.620590,274659.288671,544.047505,2.433954,-89.172963
407130.700000,3289466.636082,274658.620143,544.056462,2.447395,-89.148666
407130.710000,3289466.651552,274657.951616,544.065423,2.460705,-89.124553
407130.720000,3289466.666998,274657.283091,544.074390,2.473877,-89.100634
407130.730000,3289466.682419,274656.614566,544.083362,2.486904,-89.076917
407130.740000,3289466.697816,274655.946043,544.092339,2.499779,-89.053411
407130.750000,3289466.713188,274655.277521,544.101323,2.512495,-89.030125
407130.760000,3289466.728534,274654.609000,544.110313,2.525045,-89.007068
407130.770000,3289466.743854,274653.940479,544.119309,2.537422,-88.984249
407130.780000,3289466.759146,274653.271960,544.128313,2.549620,-88.961677
407130.790000,3289466.774411,274652.603440,544.137324,2.561631,-88.939360
407130.800000,3289466.789648,274651.934921,544.146343,2.573449,-88.917308
407130.810000,3289466.804856,274651.266403,544.155370,2.585065,-88.895530
407130.820000,3289466.820035,274650.597884,544.164405,2.596475,-88.874033
407130.830000,3289466.835183,274649.929366,544.173450,2.607670,-88.852828
407130.840000,3289466.850302,274649.260847,544.182503,2.618644,-88.831923
407130.850000,3289466.865389,274648.592329,544.191566,2.629389,-88.811328
407130.860000,3289466.880444,274647.923810,544.200639,2.639899,-88.791050
407130.870000,3289466.895467,274647.255290,544.209723,2.650167,-88.771099
407130.880000,3289466.910457,274646.586770,544.218817,2.660185,-88.751484
407130.890000,3289466.925414,274645.918250,544.227922,2.669948,-88.732214
407130.900000,3289466.940336,274645.249728,544.237038,2.679447,-88.713298
407130.910000,3289466.955224,274644.581206,544.246167,2.688677,-88.694743
407130.920000,3289466.970077,274643.912683,544.255307,2.697629,-88.676561
407130.930000,3289466.984893,274643.244158,544.264460,2.706298,-88.658758
407130.940000,3289466.999674,274642.575633,544.273625,2.714676,-88.641345
407130.950000,3289467.014417,274641.907106,544.282804,2.722756,-88.624331
407130.960000,3289467.029123,274641.238577,544.291996,2.730531,-88.607723
407130.970000,3289467.043791,274640.570047,544.301202,2.737995,-88.591531
407130.980000,3289467.058419,274639.901516,544.310423,2.745141,-88.575764
407130.990000,3289467.073009,274639.232982,544.319658,2.751960,-88.560431
407131.000000,3289467.087558,274638.564446,544.328908,2.758448,-88.545540
407131.010000,3289467.102068,274637.895909,544.338173,2.764603,-88.531103
407131.020000,3289467.116536,274637.227370,544.347453,2.770435,-88.517121
407131.030000,3289467.130965,274636.558828,544.356748,2.775947,-88.503594
407131.040000,3289467.145353,274635.890285,544.366057,2.781145,-88.490521
407131.050000,3289467.159701,274635.221741,544.375381,2.786031,-88.477898
407131.060000,3289467.174010,274634.553195,544.384718,2.790611,-88.465724
407131.070000,3289467.188279,274633.884648,544.394068,2.794889,-88.453998
407131.080000,3289467.202508,274633.216100,544.403432,2.798869,-88.442719
407131.090000,3289467.216697,274632.547551,544.412809,2.802555,-88.431883
407131.100000,3289467.230847,274631.879001,544.422198,2.805952,-88.421490
407131.110000,3289467.244958,274631.210451,544.431599,2.809063,-88.411538
407131.120000,3289467.259030,274630.541900,544.441012,2.811894,-88.402026
407131.130000,3289467.273063,274629.873348,544.450436,2.814448,-88.392950
407131.140000,3289467.287057,274629.204796,544.459872,2.816729,-88.384311
407131.150000,3289467.301012,274628.536244,544.469319,2.818743,-88.376105
407131.160000,3289467.314929,274627.867692,544.478776,2.820493,-88.368332
407131.170000,3289467.328807,274627.199140,544.488244,2.821983,-88.360990
407131.180000,3289467.342646,274626.530588,544.497721,2.823219,-88.354077
407131.190000,3289467.356448,274625.862037,544.507209,2.824203,-88.347590
407131.200000,3289467.370211,274625.193486,544.516705,2.824940,-88.341530
407131.210000,3289467.383937,274624.524936,544.526211,2.825436,-88.335893
407131.220000,3289467.397625,274623.856386,544.535725,2.825693,-88.330679
407131.230000,3289467.411275,274623.187838,544.545248,2.825716,-88.325884
407131.240000,3289467.424887,274622.519290,544.554778,2.825510,-88.321509
407131.250000,3289467.438462,274621.850744,544.564317,2.825078,-88.317551
407131.260000,3289467.451999,274621.182199,544.573863,2.824426,-88.314008
407131.270000,3289467.465500,274620.513655,544.583416,2.823557,-88.310878
407131.280000,3289467.478963,274619.845113,544.592976,2.822475,-88.308161
407131.290000,3289467.492389,274619.176573,544.602542,2.821185,-88.305853
407131.300000,3289467.505779,274618.508035,544.612115,2.819691,-88.303955
407131.310000,3289467.519132,274617.839498,544.621693,2.817998,-88.302463
407131.320000,3289467.532448,274617.170964,544.631277,2.816109,-88.301376
407131.330000,3289467.545728,274616.502432,544.640867,2.814029,-88.300693
407131.340000,3289467.558972,274615.833902,544.650461,2.811763,-88.300411
407131.350000,3289467.572179,274615.165375,544.660060,2.809314,-88.300529
407131.360000,3289467.585351,274614.496851,544.669663,2.806687,-88.301046
407131.370000,3289467.598486,274613.828329,544.679270,2.803885,-88.301959
407131.380000,3289467.611586,274613.159810,544.688881,2.800915,-88.303267
407131.390000,3289467.624650,274612.491295,544.698495,2.797778,-88.304968
407131.400000,3289467.637678,274611.822782,544.708112,2.794481,-88.307061
407131.410000,3289467.650671,274611.154273,544.717732,2.791027,-88.309544
407131.420000,3289467.663629,274610.485767,544.727354,2.787420,-88.312414
407131.430000,3289467.676552,274609.817265,544.736978,2.783665,-88.315671
407131.440000,3289467.689439,274609.148767,544.746605,2.779766,-88.319313
407131.450000,3289467.702292,274608.480273,544.756232,2.775727,-88.323338
407131.460000,3289467.715110,274607.811782,544.765861,2.771552,-88.327744
407131.470000,3289467.727893,274607.143296,544.775490,2.767247,-88.332529
407131.480000,3289467.740642,274606.474814,544.785120,2.762815,-88.337692
407131.490000,3289467.753357,274605.806336,544.794751,2.758260,-88.343232
407131.500000,3289467.766037,274605.137863,544.804381,2.753586,-88.349146
407131.510000,3289467.778683,274604.469395,544.814010,2.748799,-88.355432
407131.520000,3289467.791295,274603.800931,544.823639,2.743901,-88.362090
407131.530000,3289467.803873,274603.132473,544.833267,2.738899,-88.369117
407131.540000,3289467.816418,274602.464019,544.842894,2.733794,-88.376512
407131.550000,3289467.828928,274601.795571,544.852519,2.728593,-88.384272
407131.560000,3289467.841406,274601.127128,544.862141,2.723300,-88.392397
407131.570000,3289467.853850,274600.458690,544.871762,2.717918,-88.400884
407131.580000,3289467.866260,274599.790258,544.881380,2.712451,-88.409733
407131.590000,3289467.878638,274599.121832,544.890995,2.706905,-88.418940
407131.600000,3289467.890983,274598.453412,544.900606,2.701283,-88.428505
407131.610000,3289467.903295,274597.784998,544.910214,2.695590,-88.438425
407131.620000,3289467.915574,274597.116590,544.919818,2.689831,-88.448699
407131.630000,3289467.927820,274596.448188,544.929418,2.684008,-88.459326
407131.640000,3289467.940035,274595.779793,544.939014,2.678126,-88.470303
407131.650000,3289467.952216,274595.111404,544.948604,2.672191,-88.481629
407131.660000,3289467.964366,274594.443022,544.958189,2.666206,-88.493303
407131.670000,3289467.976483,274593.774647,544.967769,2.660175,-88.505322
407131.680000,3289467.988569,274593.106279,544.977343,2.654102,-88.517684
407131.690000,3289468.000623,274592.437917,544.986911,2.647993,-88.530389
407131.700000,3289468.012645,274591.769564,544.996473,2.641850,-88.543434
407131.710000,3289468.024635,274591.101217,545.006028,2.635679,-88.556818
407131.720000,3289468.036594,274590.432878,545.015575,2.629484,-88.570538
407131.730000,3289468.048522,274589.764547,545.025116,2.623269,-88.584594
407131.740000,3289468.060418,274589.096223,545.034649,2.617038,-88.598984
407131.750000,3289468.072284,274588.427907,545.044173,2.610796,-88.613705
407131.760000,3289468.084118,274587.759600,545.053690,2.604547,-88.628757
407131.770000,3289468.095922,274587.091300,545.063197,2.598294,-88.644137
407131.780000,3289468.107695,274586.423009,545.072696,2.592044,-88.659843
407131.790000,3289468.119438,274585.754726,545.082186,2.585799,-88.675875
407131.800000,3289468.131150,274585.086452,545.091666,2.579563,-88.692230
407131.810000,3289468.142832,274584.418187,545.101136,2.573342,-88.708907
407131.820000,3289468.154484,274583.749930,545.110596,2.567140,-88.725904
407131.830000,3289468.166105,274583.081682,545.120045,2.560960,-88.743218
407131.840000,3289468.177697,274582.413444,545.129483,2.554807,-88.760850
407131.850000,3289468.189259,274581.745215,545.138911,2.548686,-88.778796
407131.860000,3289468.200792,274581.076995,545.148327,2.542600,-88.797055
407131.870000,3289468.212294,274580.408785,545.157731,2.536554,-88.815626
407131.880000,3289468.223768,274579.740584,545.167123,2.530553,-88.834506
407131.890000,3289468.235212,274579.072393,545.176502,2.524600,-88.853695
407131.900000,3289468.246627,274578.404212,545.185869,2.518699,-88.873190
407131.910000,3289468.258013,274577.736041,545.195223,2.512856,-88.892989
407131.920000,3289468.269371,274577.067881,545.204563,2.507073,-88.913091
407131.930000,3289468.280699,274576.399730,545.213890,2.501357,-88.933494
407131.940000,3289468.291999,274575.731590,545.223203,2.495710,-88.954197
407131.950000,3289468.303270,274575.063461,545.232501,2.490137,-88.975198
407131.960000,3289468.314513,274574.395343,545.241785,2.484643,-88.996495
407131.970000,3289468.325728,274573.727235,545.251054,2.479231,-89.018086
407131.980000,3289468.336915,274573.059138,545.260308,2.473906,-89.039970
407131.990000,3289468.348073,274572.391053,545.269546,2.468673,-89.062144
407132.000000,3289468.359204,274571.722978,545.278768,2.463535,-89.084608
407132.010000,3289468.370307,274571.054916,545.287974,2.458495,-89.107356
407132.020000,3289468.381382,274570.386864,545.297164,2.453553,-89.130379
407132.030000,3289468.392427,274569.718823,545.306337,2.448709,-89.153668
407132.040000,3289468.403443,274569.050793,545.315494,2.443962,-89.177215
407132.050000,3289468.414428,274568.382773,545.324634,2.439312,-89.201014
407132.060000,3289468.425382,274567.714764,545.333757,2.434759,-89.225055
407132.070000,3289468.436304,274567.046765,545.342864,2.430301,-89.249332
407132.080000,3289468.447194,274566.378776,545.351953,2.425940,-89.273836
407132.090000,3289468.458050,274565.710797,545.361026,2.421673,-89.298559
407132.100000,3289468.468873,274565.042827,545.370081,2.417501,-89.323494
407132.110000,3289468.479660,274564.374866,545.379119,2.413424,-89.348633
407132.120000,3289468.490413,274563.706914,545.388140,2.409440,-89.373967
407132.130000,3289468.501129,274563.038971,545.397143,2.405551,-89.399489
407132.140000,3289468.511809,274562.371037,545.406128,2.401754,-89.425192
407132.150000,3289468.522452,274561.703111,545.415096,2.398050,-89.451066
407132.160000,3289468.533056,274561.035194,545.424046,2.394439,-89.477105
407132.170000,3289468.543621,274560.367284,545.432978,2.390920,-89.503301
407132.180000,3289468.554148,274559.699382,545.441891,2.387492,-89.529644
407132.190000,3289468.564634,274559.031488,545.450787,2.384155,-89.556129
407132.200000,3289468.575079,274558.363601,545.459664,2.380910,-89.582747
407132.210000,3289468.585482,274557.695721,545.468523,2.377754,-89.609489
407132.220000,3289468.595844,274557.027848,545.477364,2.374689,-89.636349
407132.230000,3289468.606162,274556.359982,545.486186,2.371713,-89.663318
407132.240000,3289468.616437,274555.692122,545.494989,2.368826,-89.690388
407132.250000,3289468.626668,274555.024269,545.503773,2.366029,-89.717552
407132.260000,3289468.636853,274554.356421,545.512538,2.363319,-89.744801
407132.270000,3289468.646993,274553.688580,545.521284,2.360697,-89.772129
407132.280000,3289468.657087,274553.020744,545.530012,2.358163,-89.799526
407132.290000,3289468.667133,274552.352913,545.538719,2.355716,-89.826985
407132.300000,3289468.677132,274551.685088,545.547408,2.353356,-89.854499
407132.310000,3289468.687082,274551.017268,545.556077,2.351083,-89.882058
407132.320000,3289468.696983,274550.349452,545.564726,2.348895,-89.909657
407132.330000,3289468.706835,274549.681641,545.573356,2.346793,-89.937286
407132.340000,3289468.716636,274549.013835,545.581965,2.344775,-89.964937
407132.350000,3289468.726385,274548.346033,545.590555,2.342843,-89.992604
407132.360000,3289468.736083,274547.678234,545.599125,2.340995,-90.020277
407132.370000,3289468.745728,274547.010439,545.607674,2.339231,-90.047950
407132.380000,3289468.755320,274546.342648,545.616204,2.337550,-90.075614
407132.390000,3289468.764858,274545.674860,545.624713,2.335953,-90.103261
407132.400000,3289468.774342,274545.007075,545.633201,2.334438,-90.130884
407132.410000,3289468.783770,274544.339294,545.641669,2.333005,-90.158474
407132.420000,3289468.793142,274543.671514,545.650116,2.331655,-90.186025
407132.430000,3289468.802457,274543.003737,545.658543,2.330386,-90.213527
407132.440000,3289468.811715,274542.335963,545.666948,2.329198,-90.240973
407132.450000,3289468.820915,274541.668190,545.675332,2.328090,-90.268356
407132.460000,3289468.830056,274541.000419,545.683696,2.327064,-90.295667
407132.470000,3289468.839137,274540.332650,545.692038,2.326117,-90.322898
407132.480000,3289468.848158,274539.664882,545.700358,2.325249,-90.350042
407132.490000,3289468.857119,274538.997116,545.708657,2.324460,-90.377090
407132.500000,3289468.866018,274538.329350,545.716935,2.323750,-90.404036
407132.510000,3289468.874854,274537.661585,545.725191,2.323119,-90.430870
407132.520000,3289468.883628,274536.993821,545.733425,2.322565,-90.457586
407132.530000,3289468.892338,274536.326057,545.741637,2.322089,-90.484175
407132.540000,3289468.900984,274535.658293,545.749827,2.321690,-90.510629
407132.550000,3289468.909565,274534.990529,545.757995,2.321367,-90.536941
407132.560000,3289468.918080,274534.322764,545.766141,2.321121,-90.563103
407132.570000,3289468.926528,274533.654999,545.774264,2.320951,-90.589106
407132.580000,3289468.934910,274532.987234,545.782365,2.320856,-90.614943
407132.590000,3289468.943224,274532.319467,545.790443,2.320836,-90.640607
407132.600000,3289468.951469,274531.651699,545.798499,2.320890,-90.666088
407132.610000,3289468.959645,274530.983930,545.806532,2.321019,-90.691380
407132.620000,3289468.967752,274530.316159,545.814542,2.321222,-90.716474
407132.630000,3289468.975788,274529.648387,545.822529,2.321498,-90.741363
407132.640000,3289468.983752,274528.980612,545.830492,2.321848,-90.766039
407132.650000,3289468.991645,274528.312835,545.838433,2.322269,-90.790493
407132.660000,3289468.999465,274527.645056,545.846350,2.322764,-90.814719
407132.670000,3289469.007212,274526.977274,545.854244,2.323329,-90.838708
407132.680000,3289469.014885,274526.309489,545.862114,2.323967,-90.862452
407132.690000,3289469.022483,274525.641701,545.869961,2.324675,-90.885943
407132.700000,3289469.030006,274524.973910,545.877783,2.325454,-90.909174
407132.710000,3289469.037452,274524.306115,545.885582,2.326303,-90.932137
407132.720000,3289469.044822,274523.638317,545.893357,2.327222,-90.954823
407132.730000,3289469.052115,274522.970514,545.901108,2.328211,-90.977225
407132.740000,3289469.059329,274522.302708,545.908834,2.329268,-90.999336
407132.750000,3289469.066465,274521.634897,545.916536,2.330394,-91.021146
407132.760000,3289469.073521,274520.967081,545.924214,2.331588,-91.042649
407132.770000,3289469.080497,274520.299261,545.931867,2.332850,-91.063836
407132.780000,3289469.087392,274519.631435,545.939496,2.334179,-91.084700
407132.790000,3289469.094205,274518.963605,545.947099,2.335575,-91.105233
407132.800000,3289469.100936,274518.295769,545.954678,2.337038,-91.125427
407132.810000,3289469.107585,274517.627927,545.962232,2.338567,-91.145273
407132.820000,3289469.114149,274516.960080,545.969761,2.340162,-91.164765
407132.830000,3289469.120629,274516.292226,545.977264,2.341822,-91.183894
407132.840000,3289469.127024,274515.624367,545.984742,2.343547,-91.202653
407132.850000,3289469.133334,274514.956500,545.992195,2.345336,-91.221033
407132.860000,3289469.139557,274514.288627,545.999622,2.347190,-91.239026
407132.870000,3289469.145693,274513.620747,546.007024,2.349108,-91.256626
407132.880000,3289469.151741,274512.952860,546.014400,2.351089,-91.273823
407132.890000,3289469.157701,274512.284966,546.021750,2.353132,-91.290611
407132.900000,3289469.163571,274511.617064,546.029074,2.355238,-91.306980
407132.910000,3289469.169352,274510.949154,546.036371,2.357407,-91.322924
407132.920000,3289469.175042,274510.281236,546.043643,2.359637,-91.338435
407132.930000,3289469.180641,274509.613310,546.050888,2.361928,-91.353504
407132.940000,3289469.186148,274508.945376,546.058107,2.364281,-91.368124
407132.950000,3289469.191562,274508.277433,546.065300,2.366694,-91.382287
407132.960000,3289469.196883,274507.609481,546.072465,2.369167,-91.395984
407132.970000,3289469.202110,274506.941520,546.079604,2.371700,-91.409209
407132.980000,3289469.207242,274506.273550,546.086716,2.374292,-91.421953
407132.990000,3289469.212279,274505.605571,546.093802,2.376942,-91.434209
407133.000000,3289469.217219,274504.937581,546.100860,2.379652,-91.445968
407133.010000,3289469.222064,274504.269582,546.107891,2.382421,-91.457227
407133.020000,3289469.226812,274503.601574,546.114897,2.385250,-91.467992
407133.030000,3289469.231465,274502.933556,546.121878,2.388138,-91.478270
407133.040000,3289469.236023,274502.265529,546.128838,2.391083,-91.488068
407133.050000,3289469.240488,274501.597493,546.135778,2.394084,-91.497394
407133.060000,3289469.244860,274500.929449,546.142699,2.397139,-91.506254
407133.070000,3289469.249140,274500.261397,546.149604,2.400246,-91.514655
407133.080000,3289469.253328,274499.593337,546.156493,2.403404,-91.522604
407133.090000,3289469.257426,274498.925270,546.163369,2.406610,-91.530109
407133.100000,3289469.261434,274498.257196,546.170233,2.409865,-91.537177
407133.110000,3289469.265353,274497.589114,546.177087,2.413166,-91.543814
407133.120000,3289469.269184,274496.921026,546.183933,2.416512,-91.550027
407133.130000,3289469.272927,274496.252932,546.190773,2.419900,-91.555824
407133.140000,3289469.276583,274495.584832,546.197608,2.423331,-91.561212
407133.150000,3289469.280154,274494.916726,546.204440,2.426800,-91.566198
407133.160000,3289469.283639,274494.248615,546.211271,2.430309,-91.570788
407133.170000,3289469.287040,274493.580499,546.218102,2.433854,-91.574991
407133.180000,3289469.290357,274492.912378,546.224936,2.437434,-91.578812
407133.190000,3289469.293591,274492.244253,546.231773,2.441048,-91.582259
407133.200000,3289469.296743,274491.576123,546.238616,2.444694,-91.585339
407133.210000,3289469.299814,274490.907990,546.245467,2.448371,-91.588059
407133.220000,3289469.302805,274490.239853,546.252326,2.452076,-91.590427
407133.230000,3289469.305715,274489.571713,546.259197,2.455809,-91.592448
407133.240000,3289469.308547,274488.903570,546.266080,2.459568,-91.594131
407133.250000,3289469.311300,274488.235424,546.272977,2.463351,-91.595482
407133.260000,3289469.313976,274487.567276,546.279890,2.467157,-91.596508
407133.270000,3289469.316575,274486.899126,546.286822,2.470984,-91.597217
407133.280000,3289469.319098,274486.230974,546.293772,2.474831,-91.597615
407133.290000,3289469.321546,274485.562821,546.300744,2.478696,-91.597710
407133.300000,3289469.323920,274484.894667,546.307739,2.482577,-91.597508
407133.310000,3289469.326220,274484.226512,546.314758,2.486473,-91.597016
407133.320000,3289469.328447,274483.558356,546.321804,2.490382,-91.596243
407133.330000,3289469.330602,274482.890200,546.328878,2.494304,-91.595194
407133.340000,3289469.332686,274482.222045,546.335982,2.498235,-91.593876
407133.350000,3289469.334699,274481.553889,546.343118,2.502175,-91.592298
407133.360000,3289469.336643,274480.885734,546.350287,2.506123,-91.590465
407133.370000,3289469.338517,274480.217581,546.357491,2.510076,-91.588386
407133.380000,3289469.340324,274479.549428,546.364731,2.514033,-91.586066
407133.390000,3289469.342062,274478.881278,546.372011,2.517992,-91.583513
407133.400000,3289469.343735,274478.213129,546.379330,2.521952,-91.580734
407133.410000,3289469.345341,274477.544982,546.386692,2.525911,-91.577737
407133.420000,3289469.346882,274476.876838,546.394097,2.529869,-91.574527
407133.430000,3289469.348359,274476.208696,546.401547,2.533822,-91.571113
407133.440000,3289469.349773,274475.540558,546.409045,2.537770,-91.567501
407133.450000,3289469.351123,274474.872423,546.416592,2.541711,-91.563698
407133.460000,3289469.352412,274474.204292,546.424189,2.545644,-91.559712
407133.470000,3289469.353639,274473.536165,546.431839,2.549566,-91.555549
407133.480000,3289469.354806,274472.868042,546.439542,2.553477,-91.551216
407133.490000,3289469.355913,274472.199924,546.447302,2.557375,-91.546721
407133.500000,3289469.356961,274471.531811,546.455119,2.561258,-91.542071
407133.510000,3289469.357951,274470.863703,546.462996,2.565125,-91.537272
407133.520000,3289469.358883,274470.195600,546.470933,2.568974,-91.532332
407133.530000,3289469.359759,274469.527503,546.478933,2.572803,-91.527258
407133.540000,3289469.360579,274468.859413,546.486998,2.576611,-91.522056
407133.550000,3289469.361344,274468.191329,546.495128,2.580397,-91.516734
407133.560000,3289469.362055,274467.523251,546.503327,2.584159,-91.511300
407133.570000,3289469.362712,274466.855181,546.511595,2.587895,-91.505759
407133.580000,3289469.363317,274466.187118,546.519935,2.591604,-91.500119
407133.590000,3289469.363869,274465.519062,546.528348,2.595284,-91.494387
407133.600000,3289469.364370,274464.851015,546.536835,2.598934,-91.488570
407133.610000,3289469.364821,274464.182976,546.545400,2.602551,-91.482675
407133.620000,3289469.365222,274463.514945,546.554042,2.606136,-91.476710
407133.630000,3289469.365574,274462.846923,546.562765,2.609685,-91.470681
407133.640000,3289469.365878,274462.178911,546.571569,2.613198,-91.464595
407133.650000,3289469.366135,274461.510908,546.580457,2.616672,-91.458459
407133.660000,3289469.366345,274460.842914,546.589430,2.620107,-91.452281
407133.670000,3289469.366509,274460.174931,546.598490,2.623500,-91.446067
407133.680000,3289469.366629,274459.506958,546.607638,2.626851,-91.439825
407133.690000,3289469.366704,274458.838996,546.616877,2.630157,-91.433561
407133.700000,3289469.366735,274458.171044,546.626208,2.633417,-91.427283
407133.710000,3289469.366724,274457.503104,546.635633,2.636630,-91.420998
407133.720000,3289469.366671,274456.835176,546.645154,2.639793,-91.414712
407133.730000,3289469.366576,274456.167259,546.654772,2.642906,-91.408433
407133.740000,3289469.366441,274455.499354,546.664488,2.645967,-91.402168
407133.750000,3289469.366267,274454.831462,546.674306,2.648974,-91.395924
407133.760000,3289469.366054,274454.163583,546.684226,2.651926,-91.389708
407133.770000,3289469.365802,274453.495717,546.694251,2.654820,-91.383527
407133.780000,3289469.365513,274452.827864,546.704381,2.657656,-91.377387
407133.790000,3289469.365188,274452.160025,546.714619,2.660433,-91.371297
407133.800000,3289469.364827,274451.492200,546.724967,2.663147,-91.365263
407133.810000,3289469.364431,274450.824389,546.735425,2.665799,-91.359292
407133.820000,3289469.364001,274450.156593,546.745997,2.668386,-91.353392
407133.830000,3289469.363537,274449.488812,546.756683,2.670906,-91.347568
407133.840000,3289469.363041,274448.821046,546.767486,2.673358,-91.341829
407133.850000,3289469.362512,274448.153295,546.778406,2.675742,-91.336182
407133.860000,3289469.361953,274447.485560,546.789446,2.678054,-91.330632
407133.870000,3289469.361363,274446.817842,546.800608,2.680294,-91.325189
407133.880000,3289469.360743,274446.150140,546.811893,2.682459,-91.319858
407133.890000,3289469.360095,274445.482454,546.823304,2.684550,-91.314646
407133.900000,3289469.359419,274444.814785,546.834840,2.686562,-91.309561
407133.910000,3289469.358715,274444.147134,546.846506,2.688496,-91.304610
407133.920000,3289469.357985,274443.479500,546.858301,2.690350,-91.299800
407133.930000,3289469.357229,274442.811885,546.870228,2.692122,-91.295137
407133.940000,3289469.356448,274442.144287,546.882289,2.693810,-91.290629
407133.950000,3289469.355643,274441.476708,546.894486,2.695414,-91.286284
407133.960000,3289469.354815,274440.809148,546.906819,2.696931,-91.282107
407133.970000,3289469.353964,274440.141607,546.919291,2.698359,-91.278106
407133.980000,3289469.353091,274439.474086,546.931904,2.699698,-91.274288
407133.990000,3289469.352197,274438.806584,546.944659,2.700946,-91.270661
407134.000000,3289469.351282,274438.139102,546.957558,2.702101,-91.267230
407134.010000,3289469.350348,274437.471640,546.970602,2.703157,-91.264001
407134.020000,3289469.349394,274436.804199,546.983790,2.704110,-91.260974
407134.030000,3289469.348420,274436.136777,546.997119,2.704962,-91.258146
407134.040000,3289469.347426,274435.469374,547.010588,2.705713,-91.255516
407134.050000,3289469.346411,274434.801990,547.024193,2.706365,-91.253083
407134.060000,3289469.345376,274434.134625,547.037934,2.706918,-91.250845
407134.070000,3289469.344319,274433.467278,547.051807,2.707375,-91.248801
407134.080000,3289469.343242,274432.799949,547.065811,2.707736,-91.246951
407134.090000,3289469.342143,274432.132637,547.079943,2.708002,-91.245291
407134.100000,3289469.341023,274431.465342,547.094202,2.708175,-91.243822
407134.110000,3289469.339880,274430.798065,547.108585,2.708256,-91.242541
407134.120000,3289469.338716,274430.130803,547.123090,2.708246,-91.241447
407134.130000,3289469.337530,274429.463558,547.137714,2.708146,-91.240540
407134.140000,3289469.336321,274428.796329,547.152457,2.707958,-91.239816
407134.150000,3289469.335089,274428.129115,547.167314,2.707682,-91.239276
407134.160000,3289469.333834,274427.461916,547.182286,2.707320,-91.238918
407134.170000,3289469.332556,274426.794731,547.197368,2.706873,-91.238740
407134.180000,3289469.331255,274426.127561,547.212559,2.706342,-91.238742
407134.190000,3289469.329930,274425.460405,547.227858,2.705728,-91.238921
407134.200000,3289469.328581,274424.793263,547.243261,2.705033,-91.239276
407134.210000,3289469.327209,274424.126133,547.258766,2.704258,-91.239806
407134.220000,3289469.325812,274423.459017,547.274373,2.703404,-91.240510
407134.230000,3289469.324390,274422.791913,547.290077,2.702472,-91.241386
407134.240000,3289469.322944,274422.124822,547.305877,2.701463,-91.242433
407134.250000,3289469.321472,274421.457742,547.321771,2.700379,-91.243650
407134.260000,3289469.319976,274420.790674,547.337757,2.699220,-91.245034
407134.270000,3289469.318454,274420.123617,547.353833,2.697989,-91.246585
407134.280000,3289469.316907,274419.456570,547.369996,2.696685,-91.248302
407134.290000,3289469.315333,274418.789534,547.386245,2.695311,-91.250183
407134.300000,3289469.313734,274418.122509,547.402576,2.693867,-91.252226
407134.310000,3289469.312108,274417.455493,547.418989,2.692355,-91.254431
407134.320000,3289469.310456,274416.788486,547.435480,2.690776,-91.256796
407134.330000,3289469.308777,274416.121488,547.452048,2.689131,-91.259319
407134.340000,3289469.307071,274415.454499,547.468691,2.687421,-91.261999
407134.350000,3289469.305337,274414.787518,547.485406,2.685647,-91.264835
407134.360000,3289469.303577,274414.120546,547.502191,2.683811,-91.267826
407134.370000,3289469.301788,274413.453581,547.519044,2.681915,-91.270970
407134.380000,3289469.299972,274412.786623,547.535963,2.679958,-91.274265
407134.390000,3289469.298128,274412.119672,547.552945,2.677942,-91.277711
407134.400000,3289469.296255,274411.452727,547.569989,2.675869,-91.281306
407134.410000,3289469.294354,274410.785789,547.587093,2.673739,-91.285049
407134.420000,3289469.292424,274410.118856,547.604254,2.671554,-91.288937
407134.430000,3289469.290465,274409.451929,547.621470,2.669315,-91.292971
407134.440000,3289469.288476,274408.785008,547.638738,2.667023,-91.297148
407134.450000,3289469.286459,274408.118091,547.656058,2.664680,-91.301467
407134.460000,3289469.284411,274407.451178,547.673426,2.662286,-91.305928
407134.470000,3289469.282334,274406.784269,547.690841,2.659843,-91.310527
407134.480000,3289469.280227,274406.117365,547.708300,2.657352,-91.315265
407134.490000,3289469.278089,274405.450463,547.725801,2.654814,-91.320139
407134.500000,3289469.275920,274404.783565,547.743342,2.652230,-91.325149
407134.510000,3289469.273721,274404.116669,547.760920,2.649602,-91.330292
407134.520000,3289469.271491,274403.449775,547.778535,2.646930,-91.335569
407134.530000,3289469.269229,274402.782884,547.796183,2.644217,-91.340976
407134.540000,3289469.266936,274402.115994,547.813862,2.641463,-91.346513
407134.550000,3289469.264612,274401.449105,547.831570,2.638668,-91.352179
407134.560000,3289469.262255,274400.782217,547.849306,2.635836,-91.357972
407134.570000,3289469.259866,274400.115330,547.867066,2.632966,-91.363891
407134.580000,3289469.257445,274399.448442,547.884849,2.630060,-91.369934
407134.590000,3289469.254992,274398.781555,547.902652,2.627119,-91.376100
407134.600000,3289469.252505,274398.114667,547.920474,2.624144,-91.382388
407134.610000,3289469.249985,274397.447778,547.938312,2.621136,-91.388796
407134.620000,3289469.247432,274396.780888,547.956164,2.618098,-91.395323
407134.630000,3289469.244846,274396.113997,547.974028,2.615029,-91.401968
407134.640000,3289469.242226,274395.447103,547.991902,2.611931,-91.408728
407134.650000,3289469.239572,274394.780207,548.009783,2.608805,-91.415604
407134.660000,3289469.236884,274394.113309,548.027670,2.605653,-91.422593
407134.670000,3289469.234161,274393.446407,548.045560,2.602475,-91.429694
407134.680000,3289469.231404,274392.779503,548.063451,2.599273,-91.436906
407134.690000,3289469.228612,274392.112594,548.081341,2.596049,-91.444227
407134.700000,3289469.225784,274391.445681,548.099228,2.592802,-91.451657
407134.710000,3289469.222922,274390.778764,548.117110,2.589535,-91.459193
407134.720000,3289469.220024,274390.111843,548.134984,2.586248,-91.466834
407134.730000,3289469.217090,274389.444916,548.152848,2.582943,-91.474579
407134.740000,3289469.214120,274388.777983,548.170700,2.579621,-91.482426
407134.750000,3289469.211114,274388.111045,548.188539,2.576283,-91.490375
407134.760000,3289469.208072,274387.444101,548.206361,2.572930,-91.498424
407134.770000,3289469.204993,274386.777150,548.224165,2.569564,-91.506571
407134.780000,3289469.201877,274386.110192,548.241948,2.566185,-91.514815
407134.790000,3289469.198724,274385.443227,548.259709,2.562796,-91.523155
407134.800000,3289469.195534,274384.776254,548.277445,2.559397,-91.531589
407134.810000,3289469.192306,274384.109273,548.295154,2.555988,-91.540116
407134.820000,3289469.189040,274383.442284,548.312834,2.552573,-91.548734
407134.830000,3289469.185736,274382.775287,548.330483,2.549151,-91.557443
407134.840000,3289469.182395,274382.108280,548.348098,2.545724,-91.566241
407134.850000,3289469.179014,274381.441264,548.365678,2.542293,-91.575126
407134.860000,3289469.175595,274380.774238,548.383220,2.538859,-91.584098
407134.870000,3289469.172137,274380.107202,548.400722,2.535423,-91.593154
407134.880000,3289469.168640,274379.440156,548.418182,2.531988,-91.602294
407134.890000,3289469.165104,274378.773099,548.435597,2.528553,-91.611515
407134.900000,3289469.161528,274378.106031,548.452967,2.525120,-91.620817
407134.910000,3289469.157912,274377.438951,548.470287,2.521690,-91.630199
407134.920000,3289469.154257,274376.771860,548.487557,2.518265,-91.639659
407134.930000,3289469.150561,274376.104756,548.504774,2.514845,-91.649195
407134.940000,3289469.146824,274375.437640,548.521937,2.511432,-91.658806
407134.950000,3289469.143047,274374.770511,548.539042,2.508027,-91.668491
407134.960000,3289469.139229,274374.103368,548.556087,2.504632,-91.678249
407134.970000,3289469.135370,274373.436212,548.573071,2.501246,-91.688077
407134.980000,3289469.131469,274372.769042,548.589992,2.497872,-91.697976
407134.990000,3289469.127527,274372.101858,548.606847,2.494511,-91.707942
407135.000000,3289469.123543,274371.434659,548.623633,2.491164,-91.717976
407135.010000,3289469.119517,274370.767445,548.640350,2.487838,-91.728076
407135.020000,3289469.115449,274370.100216,548.656997,2.484540,-91.738242
407135.030000,3289469.111339,274369.432973,548.673574,2.481270,-91.748469
407135.040000,3289469.107186,274368.765716,548.690082,2.478029,-91.758757
407135.050000,3289469.102991,274368.098445,548.706520,2.474819,-91.769103
407135.060000,3289469.098753,274367.431161,548.722889,2.471638,-91.779503
407135.070000,3289469.094473,274366.763864,548.739190,2.468489,-91.789957
407135.080000,3289469.090150,274366.096554,548.755421,2.465371,-91.800461
407135.090000,3289469.085784,274365.429232,548.771584,2.462285,-91.811014
407135.100000,3289469.081374,274364.761897,548.787678,2.459233,-91.821611
407135.110000,3289469.076922,274364.094551,548.803704,2.456213,-91.832252
407135.120000,3289469.072427,274363.427193,548.819662,2.453228,-91.842934
407135.130000,3289469.067888,274362.759824,548.835552,2.450277,-91.853654
407135.140000,3289469.063306,274362.092444,548.851374,2.447362,-91.864410
407135.150000,3289469.058681,274361.425053,548.867129,2.444483,-91.875199
407135.160000,3289469.054012,274360.757653,548.882817,2.441640,-91.886020
407135.170000,3289469.049299,274360.090242,548.898438,2.438834,-91.896869
407135.180000,3289469.044542,274359.422822,548.913991,2.436066,-91.907744
407135.190000,3289469.039741,274358.755393,548.929478,2.433337,-91.918643
407135.200000,3289469.034897,274358.087955,548.944899,2.430646,-91.929564
407135.210000,3289469.030008,274357.420508,548.960253,2.427995,-91.940503
407135.220000,3289469.025074,274356.753053,548.975541,2.425385,-91.951459
407135.230000,3289469.020097,274356.085590,548.990763,2.422815,-91.962429
407135.240000,3289469.015075,274355.418119,549.005919,2.420286,-91.973411
407135.250000,3289469.010008,274354.750641,549.021009,2.417800,-91.984402
407135.260000,3289469.004897,274354.083156,549.036035,2.415356,-91.995400
407135.270000,3289468.999741,274353.415665,549.050995,2.412956,-92.006402
407135.280000,3289468.994540,274352.748167,549.065890,2.410600,-92.017406
407135.290000,3289468.989294,274352.080663,549.080720,2.408288,-92.028410
407135.300000,3289468.984003,274351.413153,549.095486,2.406021,-92.039411
407135.310000,3289468.978666,274350.745638,549.110187,2.403800,-92.050406
407135.320000,3289468.973285,274350.078118,549.124824,2.401626,-92.061394
407135.330000,3289468.967858,274349.410593,549.139396,2.399498,-92.072372
407135.340000,3289468.962385,274348.743064,549.153905,2.397418,-92.083337
407135.350000,3289468.956867,274348.075531,549.168351,2.395387,-92.094287
407135.360000,3289468.951302,274347.407994,549.182733,2.393404,-92.105220
407135.370000,3289468.945693,274346.740453,549.197051,2.391471,-92.116133
407135.380000,3289468.940037,274346.072910,549.211306,2.389587,-92.127024
407135.390000,3289468.934335,274345.405363,549.225499,2.387755,-92.137890
407135.400000,3289468.928587,274344.737814,549.239629,2.385974,-92.148728
407135.410000,3289468.922792,274344.070263,549.253696,2.384245,-92.159538
407135.420000,3289468.916951,274343.402710,549.267701,2.382568,-92.170315
407135.430000,3289468.911064,274342.735156,549.281644,2.380944,-92.181058
407135.440000,3289468.905130,274342.067600,549.295524,2.379375,-92.191764
407135.450000,3289468.899149,274341.400044,549.309343,2.377860,-92.202431
407135.460000,3289468.893122,274340.732486,549.323101,2.376399,-92.213057
407135.470000,3289468.887047,274340.064929,549.336797,2.374995,-92.223638
407135.480000,3289468.880926,274339.397372,549.350431,2.373646,-92.234173
407135.490000,3289468.874757,274338.729815,549.364005,2.372355,-92.244659
407135.500000,3289468.868541,274338.062259,549.377518,2.371121,-92.255093
407135.510000,3289468.862278,274337.394704,549.390971,2.369945,-92.265474
407135.520000,3289468.855967,274336.727150,549.404362,2.368828,-92.275799
407135.530000,3289468.849609,274336.059598,549.417694,2.367770,-92.286065
407135.540000,3289468.843203,274335.392048,549.430966,2.366772,-92.296269
407135.550000,3289468.836750,274334.724501,549.444177,2.365835,-92.306411
407135.560000,3289468.830248,274334.056956,549.457329,2.364959,-92.316487
407135.570000,3289468.823698,274333.389414,549.470422,2.364145,-92.326494
407135.580000,3289468.817101,274332.721875,549.483455,2.363393,-92.336430
407135.590000,3289468.810455,274332.054340,549.496429,2.362704,-92.346294
407135.600000,3289468.803761,274331.386809,549.509344,2.362079,-92.356082
407135.610000,3289468.797018,274330.719282,549.522200,2.361518,-92.365792
407135.620000,3289468.790227,274330.051759,549.534998,2.361022,-92.375421
407135.630000,3289468.783387,274329.384242,549.547738,2.360591,-92.384968
407135.640000,3289468.776499,274328.716730,549.560419,2.360227,-92.394429
407135.650000,3289468.769561,274328.049223,549.573042,2.359929,-92.403803
407135.660000,3289468.762575,274327.381722,549.585608,2.359699,-92.413086
407135.670000,3289468.755540,274326.714228,549.598116,2.359537,-92.422277
407135.680000,3289468.748455,274326.046740,549.610566,2.359443,-92.431373
407135.690000,3289468.741321,274325.379259,549.622960,2.359419,-92.440372
407135.700000,3289468.734138,274324.711785,549.635296,2.359464,-92.449270
407135.710000,3289468.726905,274324.044318,549.647576,2.359580,-92.458067
407135.720000,3289468.719623,274323.376859,549.659798,2.359766,-92.466759
407135.730000,3289468.712291,274322.709408,549.671965,2.360025,-92.475344
407135.740000,3289468.704909,274322.041966,549.684075,2.360356,-92.483819
407135.750000,3289468.697477,274321.374533,549.696129,2.360759,-92.492183
407135.760000,3289468.689996,274320.707108,549.708127,2.361237,-92.500432
407135.770000,3289468.682464,274320.039693,549.720070,2.361788,-92.508564
407135.780000,3289468.674882,274319.372288,549.731957,2.362414,-92.516577
407135.790000,3289468.667249,274318.704893,549.743788,2.363116,-92.524469
407135.800000,3289468.659567,274318.037508,549.755565,2.363893,-92.532236
407135.810000,3289468.651833,274317.370134,549.767286,2.364747,-92.539877
407135.820000,3289468.644049,274316.702771,549.778953,2.365678,-92.547389
407135.830000,3289468.636214,274316.035419,549.790565,2.366688,-92.554770
407135.840000,3289468.628328,274315.368079,549.802123,2.367775,-92.562017
407135.850000,3289468.620392,274314.700751,549.813627,2.368942,-92.569128
407135.860000,3289468.612404,274314.033435,549.825077,2.370188,-92.576100
407135.870000,3289468.604365,274313.366132,549.836473,2.371515,-92.582931
407135.880000,3289468.596275,274312.698841,549.847815,2.372922,-92.589619
407135.890000,3289468.588133,274312.031564,549.859104,2.374411,-92.596161
407135.900000,3289468.579940,274311.364301,549.870340,2.375983,-92.602555
407135.910000,3289468.571695,274310.697051,549.881522,2.377636,-92.608798
407135.920000,3289468.563399,274310.029816,549.892652,2.379374,-92.614888
407135.930000,3289468.555050,274309.362595,549.903729,2.381195,-92.620822
407135.940000,3289468.546650,274308.695389,549.914754,2.383101,-92.626598
407135.950000,3289468.538198,274308.028199,549.925726,2.385092,-92.632214
407135.960000,3289468.529693,274307.361023,549.936647,2.387170,-92.637667
407135.970000,3289468.521136,274306.693864,549.947515,2.389333,-92.642955
407135.980000,3289468.512527,274306.026721,549.958332,2.391584,-92.648076
407135.990000,3289468.503866,274305.359594,549.969097,2.393922,-92.653026
407136.000000,3289468.495152,274304.692484,549.979811,2.396349,-92.657803
407136.010000,3289468.486385,274304.025391,549.990474,2.398861,-92.662406
407136.020000,3289468.477566,274303.358315,550.001086,2.401455,-92.666834
407136.030000,3289468.468695,274302.691256,550.011646,2.404130,-92.671091
407136.040000,3289468.459773,274302.024214,550.022156,2.406882,-92.675179
407136.050000,3289468.450801,274301.357188,550.032614,2.409712,-92.679100
407136.060000,3289468.441778,274300.690178,550.043022,2.412617,-92.682858
407136.070000,3289468.432705,274300.023185,550.053379,2.415596,-92.686454
407136.080000,3289468.423583,274299.356207,550.063685,2.418646,-92.689891
407136.090000,3289468.414413,274298.689246,550.073941,2.421768,-92.693172
407136.100000,3289468.405194,274298.022300,550.084145,2.424959,-92.696300
407136.110000,3289468.395927,274297.355370,550.094299,2.428217,-92.699276
407136.120000,3289468.386613,274296.688455,550.104402,2.431541,-92.702104
407136.130000,3289468.377252,274296.021556,550.114455,2.434930,-92.704786
407136.140000,3289468.367845,274295.354671,550.124457,2.438382,-92.707325
407136.150000,3289468.358392,274294.687802,550.134409,2.441895,-92.709723
407136.160000,3289468.348893,274294.020947,550.144310,2.445467,-92.711982
407136.170000,3289468.339350,274293.354107,550.154160,2.449097,-92.714106
407136.180000,3289468.329762,274292.687282,550.163961,2.452785,-92.716097
407136.190000,3289468.320131,274292.020471,550.173711,2.456527,-92.717957
407136.200000,3289468.310456,274291.353674,550.183411,2.460322,-92.719690
407136.210000,3289468.300738,274290.686891,550.193060,2.464169,-92.721297
407136.220000,3289468.290977,274290.020122,550.202659,2.468067,-92.722781
407136.230000,3289468.281175,274289.353366,550.212208,2.472013,-92.724145
407136.240000,3289468.271331,274288.686625,550.221707,2.476006,-92.725392
407136.250000,3289468.261447,274288.019896,550.231156,2.480045,-92.726523
407136.260000,3289468.251521,274287.353181,550.240555,2.484128,-92.727542
407136.270000,3289468.241556,274286.686480,550.249904,2.488253,-92.728450
407136.280000,3289468.231552,274286.019791,550.259203,2.492419,-92.729252
407136.290000,3289468.221508,274285.353114,550.268452,2.496625,-92.729948
407136.300000,3289468.211426,274284.686451,550.277652,2.500868,-92.730543
407136.310000,3289468.201306,274284.019800,550.286801,2.505147,-92.731037
407136.320000,3289468.191148,274283.353161,550.295901,2.509461,-92.731435
407136.330000,3289468.180953,274282.686535,550.304951,2.513808,-92.731738
407136.340000,3289468.170722,274282.019920,550.313951,2.518186,-92.731949
407136.350000,3289468.160454,274281.353318,550.322902,2.522594,-92.732070
407136.360000,3289468.150151,274280.686727,550.331803,2.527030,-92.732105
407136.370000,3289468.139813,274280.020148,550.340655,2.531493,-92.732055
407136.380000,3289468.129441,274279.353580,550.349457,2.535982,-92.731924
407136.390000,3289468.119034,274278.687023,550.358210,2.540493,-92.731714
407136.400000,3289468.108593,274278.020478,550.366913,2.545027,-92.731426
407136.410000,3289468.098120,274277.353943,550.375567,2.549581,-92.731065
407136.420000,3289468.087614,274276.687419,550.384172,2.554154,-92.730633
407136.430000,3289468.077075,274276.020906,550.392727,2.558745,-92.730132
407136.440000,3289468.066505,274275.354404,550.401233,2.563351,-92.729564
407136.450000,3289468.055904,274274.687911,550.409690,2.567971,-92.728933
407136.460000,3289468.045272,274274.021429,550.418098,2.572604,-92.728240
407136.470000,3289468.034610,274273.354957,550.426456,2.577247,-92.727489
407136.480000,3289468.023918,274272.688495,550.434766,2.581901,-92.726682
407136.490000,3289468.013197,274272.022043,550.443027,2.586562,-92.725821
407136.500000,3289468.002447,274271.355600,550.451239,2.591229,-92.724910
407136.510000,3289467.991669,274270.689166,550.459401,2.595901,-92.723950
407136.520000,3289467.980863,274270.022742,550.467515,2.600577,-92.722945
407136.530000,3289467.970030,274269.356327,550.475580,2.605254,-92.721896
407136.540000,3289467.959170,274268.689921,550.483597,2.609931,-92.720806
407136.550000,3289467.948284,274268.023523,550.491564,2.614606,-92.719679
407136.560000,3289467.937372,274267.357134,550.499483,2.619278,-92.718516
407136.570000,3289467.926435,274266.690754,550.507353,2.623946,-92.717320
407136.580000,3289467.915473,274266.024382,550.515175,2.628607,-92.716094
407136.590000,3289467.904486,274265.358019,550.522948,2.633260,-92.714840
407136.600000,3289467.893476,274264.691663,550.530673,2.637905,-92.713561
407136.610000,3289467.882442,274264.025315,550.538349,2.642538,-92.712260
407136.620000,3289467.871386,274263.358975,550.545977,2.647158,-92.710938
407136.630000,3289467.860307,274262.692642,550.553556,2.651765,-92.709599
407136.640000,3289467.849206,274262.026317,550.561087,2.656356,-92.708244
407136.650000,3289467.838084,274261.359999,550.568569,2.660929,-92.706878
407136.660000,3289467.826940,274260.693688,550.576004,2.665484,-92.705502
407136.670000,3289467.815777,274260.027384,550.583390,2.670018,-92.704118
407136.680000,3289467.804593,274259.361087,550.590728,2.674531,-92.702730
407136.690000,3289467.793390,274258.694797,550.598018,2.679019,-92.701339
407136.700000,3289467.782168,274258.028513,550.605260,2.683483,-92.699950
407136.710000,3289467.770928,274257.362235,550.612454,2.687920,-92.698563
407136.720000,3289467.759669,274256.695964,550.619600,2.692329,-92.697182
407136.730000,3289467.748394,274256.029698,550.626698,2.696708,-92.695809
407136.740000,3289467.737101,274255.363439,550.633748,2.701056,-92.694447
407136.750000,3289467.725791,274254.697185,550.640750,2.705371,-92.693098
407136.760000,3289467.714466,274254.030936,550.647704,2.709651,-92.691765
407136.770000,3289467.703125,274253.364694,550.654611,2.713895,-92.690450
407136.780000,3289467.691769,274252.698456,550.661470,2.718102,-92.689157
407136.790000,3289467.680398,274252.032223,550.668281,2.722269,-92.687887
407136.800000,3289467.669013,274251.365996,550.675044,2.726395,-92.686643
407136.810000,3289467.657615,274250.699773,550.681760,2.730479,-92.685428
407136.820000,3289467.646204,274250.033555,550.688429,2.734519,-92.684245
407136.830000,3289467.634780,274249.367341,550.695050,2.738514,-92.683095
407136.840000,3289467.623344,274248.701131,550.701623,2.742462,-92.681981
407136.850000,3289467.611896,274248.034926,550.708149,2.746361,-92.680907
407136.860000,3289467.600437,274247.368725,550.714628,2.750209,-92.679874
407136.870000,3289467.588967,274246.702527,550.721060,2.754006,-92.678886
407136.880000,3289467.577488,274246.036334,550.727444,2.757750,-92.677944
407136.890000,3289467.565998,274245.370144,550.733781,2.761439,-92.677051
407136.900000,3289467.554500,274244.703957,550.740070,2.765071,-92.676211
407136.910000,3289467.542992,274244.037773,550.746313,2.768645,-92.675424
407136.920000,3289467.531477,274243.371593,550.752509,2.772159,-92.674695
407136.930000,3289467.519954,274242.705416,550.758657,2.775612,-92.674025
407136.940000,3289467.508423,274242.039241,550.764758,2.779003,-92.673418
407136.950000,3289467.496886,274241.373069,550.770813,2.782329,-92.672875
407136.960000,3289467.485343,274240.706899,550.776820,2.785589,-92.672399
407136.970000,3289467.473794,274240.040732,550.782781,2.788782,-92.671993
407136.980000,3289467.462239,274239.374567,550.788695,2.791906,-92.671660
407136.990000,3289467.450680,274238.708404,550.794562,2.794959,-92.671401
407137.000000,3289467.439116,274238.042243,550.800382,2.797940,-92.671220
407137.010000,3289467.427549,274237.376083,550.806156,2.800848,-92.671120
407137.020000,3289467.415978,274236.709925,550.811883,2.803685,-92.671100
407137.030000,3289467.404403,274236.043770,550.817565,2.806452,-92.671159
407137.040000,3289467.392824,274235.377616,550.823201,2.809150,-92.671295
407137.050000,3289467.381242,274234.711464,550.828791,2.811779,-92.671505
407137.060000,3289467.369657,274234.045314,550.834337,2.814341,-92.671787
407137.070000,3289467.358067,274233.379166,550.839839,2.816837,-92.672140
407137.080000,3289467.346475,274232.713021,550.845297,2.819267,-92.672562
407137.090000,3289467.334879,274232.046878,550.850711,2.821633,-92.673051
407137.100000,3289467.323279,274231.380738,550.856082,2.823935,-92.673604
407137.110000,3289467.311677,274230.714600,550.861410,2.826175,-92.674219
407137.120000,3289467.300071,274230.048464,550.866695,2.828354,-92.674896
407137.130000,3289467.288462,274229.382332,550.871939,2.830472,-92.675630
407137.140000,3289467.276849,274228.716202,550.877141,2.832530,-92.676422
407137.150000,3289467.265234,274228.050075,550.882302,2.834530,-92.677268
407137.160000,3289467.253615,274227.383951,550.887422,2.836472,-92.678167
407137.170000,3289467.241994,274226.717830,550.892501,2.838357,-92.679116
407137.180000,3289467.230369,274226.051712,550.897541,2.840186,-92.680114
407137.190000,3289467.218742,274225.385597,550.902541,2.841961,-92.681158
407137.200000,3289467.207112,274224.719485,550.907501,2.843682,-92.682248
407137.210000,3289467.195479,274224.053377,550.912423,2.845350,-92.683379
407137.220000,3289467.183843,274223.387273,550.917306,2.846967,-92.684552
407137.230000,3289467.172204,274222.721172,550.922151,2.848532,-92.685763
407137.240000,3289467.160563,274222.055074,550.926958,2.850047,-92.687011
407137.250000,3289467.148919,274221.388980,550.931728,2.851514,-92.688293
407137.260000,3289467.137272,274220.722890,550.936461,2.852932,-92.689608
407137.270000,3289467.125623,274220.056804,550.941157,2.854304,-92.690954
407137.280000,3289467.113972,274219.390722,550.945818,2.855629,-92.692328
407137.290000,3289467.102318,274218.724644,550.950442,2.856909,-92.693729
407137.300000,3289467.090661,274218.058569,550.955032,2.858145,-92.695154
407137.310000,3289467.079003,274217.392500,550.959586,2.859338,-92.696603
407137.320000,3289467.067342,274216.726434,550.964105,2.860489,-92.698071
407137.330000,3289467.055678,274216.060373,550.968591,2.861598,-92.699559
407137.340000,3289467.044013,274215.394316,550.973042,2.862667,-92.701063
407137.350000,3289467.032345,274214.728264,550.977461,2.863697,-92.702582
407137.360000,3289467.020676,274214.062216,550.981846,2.864688,-92.704113
407137.370000,3289467.009004,274213.396173,550.986198,2.865642,-92.705656
407137.380000,3289466.997330,274212.730135,550.990519,2.866560,-92.707206
407137.390000,3289466.985654,274212.064102,550.994807,2.867442,-92.708764
407137.400000,3289466.973977,274211.398073,550.999064,2.868289,-92.710326
407137.410000,3289466.962297,274210.732050,551.003290,2.869103,-92.711891
407137.420000,3289466.950616,274210.066032,551.007485,2.869885,-92.713456
407137.430000,3289466.938933,274209.400019,551.011650,2.870635,-92.715021
407137.440000,3289466.927248,274208.734011,551.015785,2.871354,-92.716582
407137.450000,3289466.915561,274208.068009,551.019891,2.872044,-92.718137
407137.460000,3289466.903873,274207.402012,551.023967,2.872705,-92.719685
407137.470000,3289466.892184,274206.736020,551.028015,2.873338,-92.721224
407137.480000,3289466.880492,274206.070035,551.032035,2.873944,-92.722752
407137.490000,3289466.868800,274205.404055,551.036026,2.874524,-92.724266
407137.500000,3289466.857106,274204.738080,551.039990,2.875080,-92.725765
407137.510000,3289466.845410,274204.072112,551.043927,2.875612,-92.727247
407137.520000,3289466.833713,274203.406149,551.047837,2.876121,-92.728709
407137.530000,3289466.822015,274202.740193,551.051720,2.876608,-92.730150
407137.540000,3289466.810316,274202.074243,551.055578,2.877074,-92.731568
407137.550000,3289466.798615,274201.408299,551.059410,2.877520,-92.732961
407137.560000,3289466.786914,274200.742361,551.063217,2.877946,-92.734326
407137.570000,3289466.775211,274200.076429,551.066999,2.878355,-92.735662
407137.580000,3289466.763507,274199.410505,551.070756,2.878747,-92.736967
407137.590000,3289466.751803,274198.744586,551.074490,2.879122,-92.738238
407137.600000,3289466.740097,274198.078674,551.078200,2.879483,-92.739474
407137.610000,3289466.728390,274197.412769,551.081886,2.879828,-92.740673
407137.620000,3289466.716683,274196.746871,551.085550,2.880161,-92.741832
407137.630000,3289466.704974,274196.080979,551.089192,2.880482,-92.742951
407137.640000,3289466.693265,274195.415095,551.092811,2.880791,-92.744025
407137.650000,3289466.681556,274194.749217,551.096408,2.881090,-92.745055
407137.660000,3289466.669845,274194.083347,551.099985,2.881379,-92.746038
407137.670000,3289466.658134,274193.417484,551.103540,2.881660,-92.746971
407137.680000,3289466.646423,274192.751628,551.107075,2.881933,-92.747853
407137.690000,3289466.634711,274192.085780,551.110590,2.882200,-92.748681
407137.700000,3289466.622998,274191.419939,551.114085,2.882462,-92.749455
407137.710000,3289466.611285,274190.754105,551.117560,2.882719,-92.750171
407137.720000,3289466.599572,274190.088279,551.121017,2.882972,-92.750827
407137.730000,3289466.587858,274189.422461,551.124455,2.883222,-92.751423
407137.740000,3289466.576144,274188.756651,551.127875,2.883471,-92.751955
407137.750000,3289466.564430,274188.090849,551.131277,2.883719,-92.752422
407137.760000,3289466.552716,274187.425054,551.134662,2.883968,-92.752822
407137.770000,3289466.541002,274186.759268,551.138030,2.884217,-92.753153
407137.780000,3289466.529287,274186.093489,551.141381,2.884469,-92.753412
407137.790000,3289466.517573,274185.427719,551.144716,2.884724,-92.753598
407137.800000,3289466.505858,274184.761957,551.148036,2.884983,-92.753709
407137.810000,3289466.494144,274184.096204,551.151340,2.885247,-92.753743
407137.820000,3289466.482429,274183.430459,551.154628,2.885517,-92.753697
407137.830000,3289466.470715,274182.764722,551.157902,2.885794,-92.753570
407137.840000,3289466.459001,274182.098994,551.161162,2.886079,-92.753360
407137.850000,3289466.447287,274181.433275,551.164408,2.886374,-92.753065
407137.860000,3289466.435574,274180.767565,551.167641,2.886678,-92.752682
407137.870000,3289466.423861,274180.101864,551.170860,2.886992,-92.752211
407137.880000,3289466.412148,274179.436171,551.174067,2.887319,-92.751648
407137.890000,3289466.400436,274178.770488,551.177261,2.887658,-92.750992
407137.900000,3289466.388725,274178.104813,551.180444,2.888011,-92.750240
407137.910000,3289466.377013,274177.439148,551.183615,2.888379,-92.749392
407137.920000,3289466.365303,274176.773492,551.186775,2.888763,-92.748444
407137.930000,3289466.353593,274176.107846,551.189924,2.889163,-92.747395
407137.940000,3289466.341884,274175.442209,551.193063,2.889581,-92.746242
407137.950000,3289466.330175,274174.776581,551.196192,2.890018,-92.744985
407137.960000,3289466.318468,274174.110964,551.199311,2.890473,-92.743620
407137.970000,3289466.306761,274173.445356,551.202421,2.890950,-92.742146
407137.980000,3289466.295055,274172.779757,551.205522,2.891448,-92.740561
407137.990000,3289466.283350,274172.114169,551.208615,2.891968,-92.738863
407138.000000,3289466.271646,274171.448590,551.211700,2.892512,-92.737050
407138.010000,3289466.259943,274170.783022,551.214778,2.893081,-92.735117
407138.020000,3289466.248241,274170.117463,551.217848,2.893674,-92.733064
407138.030000,3289466.236541,274169.451915,551.220910,2.894291,-92.730889
407138.040000,3289466.224843,274168.786376,551.223966,2.894932,-92.728593
407138.050000,3289466.213148,274168.120847,551.227016,2.895597,-92.726174
407138.060000,3289466.201454,274167.455328,551.230059,2.896284,-92.723634
407138.070000,3289466.189764,274166.789819,551.233096,2.896994,-92.720971
407138.080000,3289466.178077,274166.124318,551.236127,2.897727,-92.718186
407138.090000,3289466.166394,274165.458828,551.239152,2.898482,-92.715278
407138.100000,3289466.154714,274164.793347,551.242172,2.899258,-92.712248
407138.110000,3289466.143038,274164.127875,551.245187,2.900055,-92.709094
407138.120000,3289466.131367,274163.462412,551.248197,2.900873,-92.705818
407138.130000,3289466.119701,274162.796959,551.251202,2.901712,-92.702417
407138.140000,3289466.108040,274162.131514,551.254203,2.902570,-92.698894
407138.150000,3289466.096385,274161.466079,551.257200,2.903449,-92.695246
407138.160000,3289466.084735,274160.800652,551.260193,2.904346,-92.691474
407138.170000,3289466.073091,274160.135235,551.263182,2.905262,-92.687579
407138.180000,3289466.061454,274159.469826,551.266167,2.906197,-92.683558
407138.190000,3289466.049823,274158.804426,551.269150,2.907150,-92.679414
407138.200000,3289466.038200,274158.139035,551.272130,2.908120,-92.675144
407138.210000,3289466.026583,274157.473652,551.275107,2.909108,-92.670749
407138.220000,3289466.014975,274156.808277,551.278081,2.910113,-92.666230
407138.230000,3289466.003374,274156.142911,551.281053,2.911134,-92.661584
407138.240000,3289465.991782,274155.477554,551.284024,2.912172,-92.656813
407138.250000,3289465.980198,274154.812204,551.286992,2.913225,-92.651917
407138.260000,3289465.968624,274154.146863,551.289959,2.914294,-92.646894
407138.270000,3289465.957058,274153.481530,551.292925,2.915377,-92.641745
407138.280000,3289465.945502,274152.816205,551.295890,2.916476,-92.636470
407138.290000,3289465.933956,274152.150888,551.298855,2.917588,-92.631068
407138.300000,3289465.922421,274151.485579,551.301818,2.918715,-92.625540
407138.310000,3289465.910896,274150.820278,551.304782,2.919854,-92.619884
407138.320000,3289465.899381,274150.154984,551.307745,2.921007,-92.614102
407138.330000,3289465.887878,274149.489698,551.310709,2.922173,-92.608191
407138.340000,3289465.876386,274148.824420,551.313673,2.923351,-92.602154
407138.350000,3289465.864907,274148.159149,551.316639,2.924540,-92.595988
407138.360000,3289465.853439,274147.493886,551.319605,2.925742,-92.589695
407138.370000,3289465.841984,274146.828630,551.322572,2.926954,-92.583273
407138.380000,3289465.830541,274146.163381,551.325541,2.928177,-92.576723
407138.390000,3289465.819112,274145.498139,551.328511,2.929411,-92.570044
407138.400000,3289465.807695,274144.832905,551.331484,2.930655,-92.563237
407138.410000,3289465.796293,274144.167678,551.334458,2.931908,-92.556301
407138.420000,3289465.784905,274143.502457,551.337435,2.933170,-92.549235
407138.430000,3289465.773531,274142.837244,551.340415,2.934442,-92.542040
407138.440000,3289465.762171,274142.172038,551.343398,2.935721,-92.534716
407138.450000,3289465.750827,274141.506838,551.346384,2.937009,-92.527262
407138.460000,3289465.739498,274140.841645,551.349373,2.938305,-92.519678
407138.470000,3289465.728185,274140.176458,551.352367,2.939607,-92.511963
407138.480000,3289465.716887,274139.511278,551.355364,2.940917,-92.504119
407138.490000,3289465.705606,274138.846105,551.358365,2.942233,-92.496143
407138.500000,3289465.694341,274138.180938,551.361371,2.943556,-92.488037
407138.510000,3289465.683094,274137.515777,551.364381,2.944884,-92.479800
407138.520000,3289465.671863,274136.850622,551.367396,2.946217,-92.471432
407138.530000,3289465.660650,274136.185474,551.370417,2.947556,-92.462933
407138.540000,3289465.649455,274135.520332,551.373443,2.948899,-92.454302
407138.550000,3289465.638278,274134.855195,551.376474,2.950246,-92.445539
407138.560000,3289465.627120,274134.190065,551.379512,2.951597,-92.436644
407138.570000,3289465.615980,274133.524941,551.382555,2.952952,-92.427618
407138.580000,3289465.604859,274132.859822,551.385605,2.954309,-92.418458
407138.590000,3289465.593758,274132.194709,551.388662,2.955670,-92.409167
407138.600000,3289465.582677,274131.529602,551.391725,2.957032,-92.399742
407138.610000,3289465.571615,274130.864500,551.394796,2.958397,-92.390185
407138.620000,3289465.560574,274130.199404,551.397874,2.959763,-92.380494
407138.630000,3289465.549554,274129.534313,551.400959,2.961130,-92.370670
407138.640000,3289465.538555,274128.869227,551.404053,2.962497,-92.360713
407138.650000,3289465.527577,274128.204147,551.407154,2.963866,-92.350622
407138.660000,3289465.516621,274127.539072,551.410264,2.965234,-92.340397
407138.670000,3289465.505687,274126.874002,551.413383,2.966602,-92.330038
407138.680000,3289465.494775,274126.208937,551.416510,2.967969,-92.319544
407138.690000,3289465.483886,274125.543877,551.419647,2.969335,-92.308916
407138.700000,3289465.473019,274124.878822,551.422792,2.970699,-92.298153
407138.710000,3289465.462176,274124.213772,551.425948,2.972061,-92.287256
407138.720000,3289465.451356,274123.548726,551.429113,2.973421,-92.276223
407138.730000,3289465.440561,274122.883685,551.432288,2.974778,-92.265055
407138.740000,3289465.429789,274122.218649,551.435474,2.976132,-92.253751
407138.750000,3289465.419042,274121.553617,551.438670,2.977483,-92.242312
407138.760000,3289465.408320,274120.888590,551.441877,2.978830,-92.230737
407138.770000,3289465.397623,274120.223567,551.445095,2.980172,-92.219025
407138.780000,3289465.386952,274119.558548,551.448324,2.981510,-92.207177
407138.790000,3289465.376306,274118.893534,551.451565,2.982843,-92.195193
407138.800000,3289465.365687,274118.228524,551.454818,2.984170,-92.183072
407138.810000,3289465.355093,274117.563517,551.458082,2.985492,-92.170815
407138.820000,3289465.344527,274116.898515,551.461359,2.986807,-92.158420
407138.830000,3289465.333988,274116.233517,551.464649,2.988116,-92.145887
407138.840000,3289465.323476,274115.568522,551.467951,2.989418,-92.133218
407138.850000,3289465.312991,274114.903532,551.471266,2.990712,-92.120410
407138.860000,3289465.302535,274114.238545,551.474595,2.991999,-92.107465
407138.870000,3289465.292107,274113.573561,551.477937,2.993278,-92.094382
407138.880000,3289465.281708,274112.908581,551.481293,2.994548,-92.081160
407138.890000,3289465.271338,274112.243605,551.484662,2.995809,-92.067800
407138.900000,3289465.260997,274111.578632,551.488046,2.997061,-92.054301
407138.910000,3289465.250685,274110.913662,551.491445,2.998303,-92.040663
407138.920000,3289465.240404,274110.248696,551.494858,2.999536,-92.026886
407138.930000,3289465.230153,274109.583732,551.498286,3.000757,-92.012970
407138.940000,3289465.219932,274108.918772,551.501730,3.001969,-91.998915
407138.950000,3289465.209742,274108.253815,551.505189,3.003168,-91.984719
407138.960000,3289465.199584,274107.588860,551.508663,3.004357,-91.970384
407138.970000,3289465.189457,274106.923909,551.512154,3.005533,-91.955909
407138.980000,3289465.179362,274106.258960,551.515661,3.006697,-91.941294
407138.990000,3289465.169298,274105.594014,551.519184,3.007848,-91.926538
407139.000000,3289465.159268,274104.929071,551.522724,3.008986,-91.911641
407139.010000,3289465.149270,274104.264130,551.526281,3.010108,-91.896607
407139.020000,3289465.139306,274103.599192,551.529854,3.011211,-91.881441
407139.030000,3289465.129376,274102.934257,551.533445,3.012295,-91.866149
407139.040000,3289465.119481,274102.269325,551.537052,3.013361,-91.850737
407139.050000,3289465.109621,274101.604395,551.540676,3.014409,-91.835207
407139.060000,3289465.099798,274100.939469,551.544316,3.015440,-91.819567
407139.070000,3289465.090011,274100.274546,551.547972,3.016453,-91.803821
407139.080000,3289465.080262,274099.609627,551.551645,3.017449,-91.787973
407139.090000,3289465.070552,274098.944710,551.555334,3.018428,-91.772029
407139.100000,3289465.060880,274098.279798,551.559040,3.019392,-91.755993
407139.110000,3289465.051248,274097.614889,551.562761,3.020339,-91.739872
407139.120000,3289465.041656,274096.949983,551.566498,3.021270,-91.723669
407139.130000,3289465.032106,274096.285082,551.570251,3.022187,-91.707389
407139.140000,3289465.022597,274095.620185,551.574020,3.023088,-91.691038
407139.150000,3289465.013130,274094.955292,551.577804,3.023974,-91.674621
407139.160000,3289465.003707,274094.290403,551.581604,3.024847,-91.658143
407139.170000,3289464.994327,274093.625518,551.585420,3.025705,-91.641608
407139.180000,3289464.984992,274092.960638,551.589251,3.026549,-91.625022
407139.190000,3289464.975701,274092.295763,551.593097,3.027380,-91.608389
407139.200000,3289464.966457,274091.630892,551.596959,3.028198,-91.591715
407139.210000,3289464.957259,274090.966026,551.600836,3.029004,-91.575004
407139.220000,3289464.948108,274090.301165,551.604727,3.029797,-91.558262
407139.230000,3289464.939005,274089.636309,551.608634,3.030578,-91.541494
407139.240000,3289464.929951,274088.971458,551.612556,3.031347,-91.524703
407139.250000,3289464.920946,274088.306612,551.616492,3.032104,-91.507897
407139.260000,3289464.911991,274087.641772,551.620443,3.032851,-91.491079
407139.270000,3289464.903086,274086.976937,551.624409,3.033587,-91.474254
407139.280000,3289464.894232,274086.312108,551.628389,3.034312,-91.457428
407139.290000,3289464.885431,274085.647284,551.632384,3.035028,-91.440605
407139.300000,3289464.876682,274084.982467,551.636393,3.035733,-91.423790
407139.310000,3289464.867987,274084.317655,551.640416,3.036430,-91.406989
407139.320000,3289464.859345,274083.652849,551.644453,3.037117,-91.390206
407139.330000,3289464.850758,274082.988050,551.648505,3.037795,-91.373447
407139.340000,3289464.842227,274082.323256,551.652570,3.038465,-91.356716
407139.350000,3289464.833751,274081.658469,551.656649,3.039126,-91.340018
407139.360000,3289464.825333,274080.993689,551.660742,3.039780,-91.323359
407139.370000,3289464.816971,274080.328915,551.664849,3.040426,-91.306743
407139.380000,3289464.808668,274079.664148,551.668970,3.041065,-91.290175
407139.390000,3289464.800424,274078.999388,551.673103,3.041698,-91.273660
407139.400000,3289464.792239,274078.334634,551.677251,3.042323,-91.257204
407139.410000,3289464.784114,274077.669888,551.681412,3.042943,-91.240811
407139.420000,3289464.776050,274077.005149,551.685586,3.043557,-91.224486
407139.430000,3289464.768047,274076.340417,551.689773,3.044165,-91.208234
407139.440000,3289464.760107,274075.675693,551.693973,3.044768,-91.192061
407139.450000,3289464.752230,274075.010976,551.698186,3.045366,-91.175970
407139.460000,3289464.744416,274074.346266,551.702412,3.045959,-91.159968
407139.470000,3289464.736666,274073.681565,551.706651,3.046549,-91.144059
407139.480000,3289464.728982,274073.016871,551.710903,3.047134,-91.128248
407139.490000,3289464.721363,274072.352185,551.715167,3.047716,-91.112541
407139.500000,3289464.713810,274071.687507,551.719444,3.048295,-91.096941
407139.510000,3289464.706324,274071.022838,551.723733,3.048870,-91.081454
407139.520000,3289464.698906,274070.358176,551.728035,3.049443,-91.066086
407139.530000,3289464.691556,274069.693524,551.732349,3.050014,-91.050840
407139.540000,3289464.684276,274069.028879,551.736675,3.050583,-91.035722
407139.550000,3289464.677065,274068.364243,551.741013,3.051151,-91.020738
407139.560000,3289464.669924,274067.699616,551.745364,3.051717,-91.005891
407139.570000,3289464.662854,274067.034998,551.749726,3.052282,-90.991188
407139.580000,3289464.655857,274066.370389,551.754100,3.052846,-90.976632
407139.590000,3289464.648931,274065.705789,551.758486,3.053410,-90.962230
407139.600000,3289464.642079,274065.041198,551.762883,3.053974,-90.947985
407139.610000,3289464.635301,274064.376617,551.767292,3.054539,-90.933903
407139.620000,3289464.628597,274063.712044,551.771712,3.055104,-90.919989
407139.630000,3289464.621968,274063.047482,551.776144,3.055670,-90.906249
407139.640000,3289464.615415,274062.382929,551.780587,3.056237,-90.892685
407139.650000,3289464.608939,274061.718386,551.785041,3.056807,-90.879305
407139.660000,3289464.602540,274061.053852,551.789507,3.057378,-90.866113
407139.670000,3289464.596219,274060.389329,551.793983,3.057951,-90.853113
407139.680000,3289464.589976,274059.724815,551.798470,3.058527,-90.840312
407139.690000,3289464.583813,274059.060312,551.802969,3.059106,-90.827713
407139.700000,3289464.577729,274058.395820,551.807477,3.059689,-90.815322
407139.710000,3289464.571727,274057.731337,551.811997,3.060275,-90.803143
407139.720000,3289464.565805,274057.066865,551.816527,3.060864,-90.791183
407139.730000,3289464.559966,274056.402404,551.821068,3.061459,-90.779445
407139.740000,3289464.554209,274055.737954,551.825619,3.062057,-90.767934
407139.750000,3289464.548536,274055.073514,551.830180,3.062661,-90.756657
407139.760000,3289464.542947,274054.409086,551.834752,3.063270,-90.745617
407139.770000,3289464.537442,274053.744668,551.839333,3.063884,-90.734820
407139.780000,3289464.532023,274053.080262,551.843925,3.064505,-90.724271
407139.790000,3289464.526690,274052.415867,551.848527,3.065131,-90.713974
407139.800000,3289464.521444,274051.751484,551.853138,3.065764,-90.703935
407139.810000,3289464.516286,274051.087112,551.857760,3.066405,-90.694158
407139.820000,3289464.511215,274050.422752,551.862391,3.067052,-90.684649
407139.830000,3289464.506233,274049.758403,551.867031,3.067707,-90.675413
407139.840000,3289464.501341,274049.094067,551.871681,3.068369,-90.666454
407139.850000,3289464.496539,274048.429742,551.876341,3.069040,-90.657778
407139.860000,3289464.491828,274047.765430,551.881009,3.069720,-90.649389
407139.870000,3289464.487209,274047.101130,551.885687,3.070408,-90.641293
407139.880000,3289464.482682,274046.436842,551.890374,3.071105,-90.633494
407139.890000,3289464.478247,274045.772567,551.895071,3.071812,-90.625998
407139.900000,3289464.473907,274045.108304,551.899776,3.072529,-90.618809
407139.910000,3289464.469660,274044.444054,551.904490,3.073256,-90.611933
407139.920000,3289464.465509,274043.779816,551.909213,3.073993,-90.605374
407139.930000,3289464.461453,274043.115592,551.913944,3.074741,-90.599138
407139.940000,3289464.457494,274042.451380,551.918684,3.075500,-90.593229
407139.950000,3289464.453632,274041.787182,551.923433,3.076271,-90.587652
407139.960000,3289464.449867,274041.122997,551.928190,3.077053,-90.582413
407139.970000,3289464.446201,274040.458825,551.932955,3.077848,-90.577516
407139.980000,3289464.442634,274039.794667,551.937729,3.078655,-90.572967
407139.990000,3289464.439167,274039.130523,551.942511,3.079475,-90.568769
407140.000000,3289464.435800,274038.466392,551.947300,3.080307,-90.564930
407140.010000,3289464.432534,274037.802274,551.952098,3.081157,-90.561448
407140.020000,3289464.429368,274037.138171,551.956904,3.082026,-90.558317
407140.030000,3289464.426302,274036.474081,551.961718,3.082913,-90.555529
407140.040000,3289464.423335,274035.810006,551.966539,3.083818,-90.553075
407140.050000,3289464.420466,274035.145943,551.971369,3.084740,-90.550946
407140.060000,3289464.417694,274034.481895,551.976206,3.085679,-90.549135
407140.070000,3289464.415018,274033.817860,551.981051,3.086635,-90.547634
407140.080000,3289464.412437,274033.153839,551.985903,3.087605,-90.546434
407140.090000,3289464.409952,274032.489832,551.990764,3.088591,-90.545527
407140.100000,3289464.407560,274031.825839,551.995632,3.089590,-90.544904
407140.110000,3289464.405262,274031.161859,552.000508,3.090603,-90.544559
407140.120000,3289464.403056,274030.497892,552.005391,3.091629,-90.544481
407140.130000,3289464.400942,274029.833939,552.010282,3.092667,-90.544664
407140.140000,3289464.398919,274029.170000,552.015181,3.093717,-90.545098
407140.150000,3289464.396985,274028.506075,552.020087,3.094777,-90.545776
407140.160000,3289464.395141,274027.842163,552.025000,3.095849,-90.546689
407140.170000,3289464.393385,274027.178264,552.029921,3.096929,-90.547829
407140.180000,3289464.391717,274026.514379,552.034849,3.098019,-90.549188
407140.190000,3289464.390136,274025.850508,552.039785,3.099117,-90.550758
407140.200000,3289464.388641,274025.186650,552.044728,3.100223,-90.552530
407140.210000,3289464.387232,274024.522805,552.049678,3.101336,-90.554497
407140.220000,3289464.385906,274023.858974,552.054636,3.102456,-90.556649
407140.230000,3289464.384665,274023.195156,552.059601,3.103581,-90.558979
407140.240000,3289464.383506,274022.531352,552.064573,3.104712,-90.561479
407140.250000,3289464.382430,274021.867561,552.069552,3.105848,-90.564140
407140.260000,3289464.381434,274021.203784,552.074539,3.106987,-90.566953
407140.270000,3289464.380520,274020.540020,552.079532,3.108130,-90.569912
407140.280000,3289464.379685,274019.876269,552.084533,3.109275,-90.573007
407140.290000,3289464.378929,274019.212531,552.089540,3.110423,-90.576231
407140.300000,3289464.378251,274018.548807,552.094555,3.111572,-90.579574
407140.310000,3289464.377651,274017.885096,552.099576,3.112721,-90.583030
407140.320000,3289464.377127,274017.221399,552.104605,3.113871,-90.586589
407140.330000,3289464.376679,274016.557715,552.109640,3.115021,-90.590243
407140.340000,3289464.376306,274015.894044,552.114683,3.116169,-90.593984
407140.350000,3289464.376007,274015.230386,552.119732,3.117316,-90.597805
407140.360000,3289464.375782,274014.566741,552.124788,3.118460,-90.601696
407140.370000,3289464.375629,274013.903110,552.129850,3.119601,-90.605649
407140.380000,3289464.375548,274013.239491,552.134920,3.120739,-90.609657
407140.390000,3289464.375538,274012.575886,552.139996,3.121872,-90.613711
407140.400000,3289464.375598,274011.912294,552.145079,3.123000,-90.617802
407140.410000,3289464.375728,274011.248716,552.150168,3.124123,-90.621923
407140.420000,3289464.375927,274010.585150,552.155264,3.125240,-90.626066
407140.430000,3289464.376193,274009.921597,552.160367,3.126350,-90.630221
407140.440000,3289464.376527,274009.258058,552.165476,3.127452,-90.634381
407140.450000,3289464.376926,274008.594531,552.170592,3.128546,-90.638538
407140.460000,3289464.377392,274007.931018,552.175714,3.129632,-90.642683
407140.470000,3289464.377922,274007.267517,552.180842,3.130708,-90.646808
407140.480000,3289464.378516,274006.604030,552.185977,3.131774,-90.650905
407140.490000,3289464.379173,274005.940556,552.191118,3.132830,-90.654966
407140.500000,3289464.379892,274005.277094,552.196266,3.133874,-90.658982
407140.510000,3289464.380673,274004.613646,552.201420,3.134906,-90.662945
407140.520000,3289464.381515,274003.950210,552.206580,3.135926,-90.666848
407140.530000,3289464.382416,274003.286787,552.211747,3.136933,-90.670681
407140.540000,3289464.383377,274002.623378,552.216919,3.137926,-90.674436
407140.550000,3289464.384396,274001.959981,552.222098,3.138904,-90.678106
407140.560000,3289464.385473,274001.296597,552.227283,3.139867,-90.681681
407140.570000,3289464.386607,274000.633225,552.232474,3.140815,-90.685155
407140.580000,3289464.387796,273999.969867,552.237671,3.141746,-90.688518
407140.590000,3289464.389041,273999.306522,552.242874,3.142660,-90.691762
407140.600000,3289464.390341,273998.643189,552.248083,3.143557,-90.694880
407140.610000,3289464.391693,273997.979869,552.253298,3.144435,-90.697862
407140.620000,3289464.393099,273997.316562,552.258519,3.145295,-90.700701
407140.630000,3289464.394557,273996.653267,552.263746,3.146135,-90.703388
407140.640000,3289464.396066,273995.989986,552.268979,3.146955,-90.705915
407140.650000,3289464.397626,273995.326717,552.274217,3.147753,-90.708275
407140.660000,3289464.399235,273994.663460,552.279462,3.148531,-90.710458
407140.670000,3289464.400893,273994.000217,552.284712,3.149287,-90.712456
407140.680000,3289464.402599,273993.336986,552.289968,3.150019,-90.714262
407140.690000,3289464.404353,273992.673767,552.295229,3.150729,-90.715867
407140.700000,3289464.406153,273992.010562,552.300496,3.151414,-90.717262
407140.710000,3289464.407998,273991.347369,552.305769,3.152075,-90.718440
407140.720000,3289464.409889,273990.684188,552.311048,3.152711,-90.719392
407140.730000,3289464.411824,273990.021020,552.316332,3.153320,-90.720110
407140.740000,3289464.413802,273989.357865,552.321621,3.153904,-90.720586
407140.750000,3289464.415823,273988.694722,552.326916,3.154460,-90.720812
407140.760000,3289464.417885,273988.031592,552.332216,3.154988,-90.720779
407140.770000,3289464.419989,273987.368474,552.337522,3.155488,-90.720479
407140.780000,3289464.422132,273986.705368,552.342834,3.155959,-90.719904
407140.790000,3289464.424315,273986.042276,552.348150,3.156400,-90.719046
407140.800000,3289464.426537,273985.379195,552.353472,3.156811,-90.717896
407140.810000,3289464.428796,273984.716127,552.358799,3.157190,-90.716446
407140.820000,3289464.431093,273984.053072,552.364132,3.157538,-90.714688
407140.830000,3289464.433425,273983.390029,552.369469,3.157854,-90.712614
407140.840000,3289464.435793,273982.726998,552.374812,3.158138,-90.710216
407140.850000,3289464.438196,273982.063979,552.380160,3.158387,-90.707484
407140.860000,3289464.440633,273981.400973,552.385513,3.158602,-90.704412
407140.870000,3289464.443102,273980.737980,552.390872,3.158783,-90.700990
407140.880000,3289464.445604,273980.074998,552.396235,3.158929,-90.697211
407140.890000,3289464.448138,273979.412029,552.401603,3.159038,-90.693066
407140.900000,3289464.450702,273978.749072,552.406976,3.159110,-90.688548
407140.910000,3289464.453296,273978.086128,552.412355,3.159146,-90.683647
407140.920000,3289464.455919,273977.423196,552.417738,3.159143,-90.678356
407140.930000,3289464.458570,273976.760276,552.423126,3.159101,-90.672666
407140.940000,3289464.461249,273976.097368,552.428519,3.159021,-90.666570
407140.950000,3289464.463955,273975.434472,552.433916,3.158900,-90.660058
407140.960000,3289464.466686,273974.771589,552.439319,3.158740,-90.653123
407140.970000,3289464.469443,273974.108717,552.444726,3.158538,-90.645756
407140.980000,3289464.472224,273973.445858,552.450138,3.158294,-90.637950
407140.990000,3289464.475029,273972.783011,552.455555,3.158008,-90.629695
407141.000000,3289464.477856,273972.120176,552.460976,3.157679,-90.620985
407141.010000,3289464.480706,273971.457353,552.466402,3.157303,-90.611813
407141.020000,3289464.483578,273970.794542,552.471832,3.156877,-90.602186
407141.030000,3289464.486474,273970.131743,552.477266,3.156402,-90.592112
407141.040000,3289464.489394,273969.468956,552.482703,3.155877,-90.581600
407141.050000,3289464.492338,273968.806181,552.488143,3.155302,-90.570657
407141.060000,3289464.495308,273968.143417,552.493586,3.154678,-90.559292
407141.070000,3289464.498303,273967.480665,552.499031,3.154004,-90.547512
407141.080000,3289464.501326,273966.817924,552.504478,3.153281,-90.535326
407141.090000,3289464.504375,273966.155195,552.509927,3.152509,-90.522742
407141.100000,3289464.507453,273965.492477,552.515377,3.151687,-90.509769
407141.110000,3289464.510559,273964.829770,552.520827,3.150816,-90.496414
407141.120000,3289464.513695,273964.167074,552.526277,3.149896,-90.482686
407141.130000,3289464.516861,273963.504389,552.531728,3.148926,-90.468592
407141.140000,3289464.520057,273962.841715,552.537178,3.147907,-90.454142
407141.150000,3289464.523285,273962.179052,552.542627,3.146840,-90.439342
407141.160000,3289464.526545,273961.516399,552.548075,3.145723,-90.424202
407141.170000,3289464.529837,273960.853757,552.553521,3.144558,-90.408729
407141.180000,3289464.533163,273960.191126,552.558964,3.143343,-90.392932
407141.190000,3289464.536523,273959.528505,552.564406,3.142080,-90.376819
407141.200000,3289464.539917,273958.865895,552.569845,3.140768,-90.360397
407141.210000,3289464.543347,273958.203295,552.575280,3.139407,-90.343676
407141.220000,3289464.546813,273957.540705,552.580712,3.137998,-90.326663
407141.230000,3289464.550316,273956.878125,552.586139,3.136539,-90.309367
407141.240000,3289464.553856,273956.215555,552.591562,3.135033,-90.291795
407141.250000,3289464.557433,273955.552995,552.596981,3.133477,-90.273956
407141.260000,3289464.561050,273954.890445,552.602394,3.131874,-90.255857
407141.270000,3289464.564706,273954.227905,552.607801,3.130222,-90.237508
407141.280000,3289464.568402,273953.565374,552.613203,3.128521,-90.218917
407141.290000,3289464.572139,273952.902852,552.618598,3.126773,-90.200090
407141.300000,3289464.575917,273952.240341,552.623986,3.124976,-90.181038
407141.310000,3289464.579737,273951.577838,552.629367,3.123131,-90.161767
407141.320000,3289464.583600,273950.915345,552.634741,3.121238,-90.142286
407141.330000,3289464.587506,273950.252861,552.640106,3.119296,-90.122604
407141.340000,3289464.591456,273949.590386,552.645463,3.117307,-90.102727
407141.350000,3289464.595451,273948.927920,552.650811,3.115270,-90.082665
407141.360000,3289464.599492,273948.265463,552.656150,3.113184,-90.062426
407141.370000,3289464.603578,273947.603015,552.661480,3.111051,-90.042018
407141.380000,3289464.607711,273946.940576,552.666800,3.108871,-90.021448
407141.390000,3289464.611891,273946.278145,552.672109,3.106642,-90.000726
407141.400000,3289464.616120,273945.615722,552.677407,3.104366,-89.979859
407141.410000,3289464.620397,273944.953309,552.682695,3.102042,-89.958856
407141.420000,3289464.624724,273944.290903,552.687971,3.099670,-89.937724
407141.430000,3289464.629100,273943.628506,552.693235,3.097251,-89.916472
407141.440000,3289464.633528,273942.966117,552.698486,3.094785,-89.895108
407141.450000,3289464.638006,273942.303736,552.703725,3.092271,-89.873640
407141.460000,3289464.642537,273941.641363,552.708951,3.089710,-89.852077
407141.470000,3289464.647120,273940.978998,552.714163,3.087101,-89.830426
407141.480000,3289464.651757,273940.316641,552.719361,3.084446,-89.808695
407141.490000,3289464.656448,273939.654291,552.724546,3.081743,-89.786894
407141.500000,3289464.661194,273938.991950,552.729715,3.078993,-89.765029
407141.510000,3289464.665995,273938.329615,552.734869,3.076195,-89.743110
407141.520000,3289464.670852,273937.667289,552.740008,3.073351,-89.721144
407141.530000,3289464.675766,273937.004969,552.745131,3.070460,-89.699140
407141.540000,3289464.680737,273936.342657,552.750238,3.067522,-89.677105
407141.550000,3289464.685766,273935.680352,552.755328,3.064537,-89.655048
407141.560000,3289464.690854,273935.018054,552.760401,3.061505,-89.632977
407141.570000,3289464.696002,273934.355763,552.765457,3.058427,-89.610900
407141.580000,3289464.701209,273933.693479,552.770495,3.055301,-89.588826
407141.590000,3289464.706477,273933.031202,552.775514,3.052129,-89.566762
407141.600000,3289464.711807,273932.368931,552.780515,3.048911,-89.544717
407141.610000,3289464.717198,273931.706667,552.785497,3.045646,-89.522699
407141.620000,3289464.722653,273931.044410,552.790459,3.042334,-89.500715
407141.630000,3289464.728171,273930.382159,552.795402,3.038976,-89.478775
407141.640000,3289464.733752,273929.719915,552.800325,3.035572,-89.456887
407141.650000,3289464.739399,273929.057677,552.805227,3.032122,-89.435057
407141.660000,3289464.745111,273928.395445,552.810108,3.028625,-89.413296
407141.670000,3289464.750889,273927.733219,552.814967,3.025082,-89.391610
407141.680000,3289464.756734,273927.070999,552.819805,3.021492,-89.370009
407141.690000,3289464.762646,273926.408785,552.824621,3.017857,-89.348499
407141.700000,3289464.768626,273925.746576,552.829414,3.014176,-89.327090
407141.710000,3289464.774675,273925.084374,552.834184,3.010448,-89.305790
407141.720000,3289464.780794,273924.422177,552.838931,3.006675,-89.284606
407141.730000,3289464.786982,273923.759986,552.843654,3.002856,-89.263547
407141.740000,3289464.793242,273923.097800,552.848353,2.998991,-89.242621
407141.750000,3289464.799572,273922.435619,552.853027,2.995080,-89.221837
407141.760000,3289464.805975,273921.773444,552.857677,2.991124,-89.201201
407141.770000,3289464.812451,273921.111274,552.862301,2.987122,-89.180724
407141.780000,3289464.819000,273920.449109,552.866900,2.983074,-89.160412
407141.790000,3289464.825623,273919.786949,552.871472,2.978981,-89.140274
407141.800000,3289464.832320,273919.124794,552.876018,2.974842,-89.120318
407141.810000,3289464.839094,273918.462644,552.880537,2.970658,-89.100552
407141.820000,3289464.845943,273917.800498,552.885029,2.966428,-89.080984
407141.830000,3289464.852869,273917.138358,552.889493,2.962153,-89.061624
407141.840000,3289464.859872,273916.476221,552.893929,2.957833,-89.042477
407141.850000,3289464.866954,273915.814089,552.898336,2.953467,-89.023554
407141.860000,3289464.874114,273915.151962,552.902715,2.949057,-89.004862
407141.870000,3289464.881354,273914.489839,552.907064,2.944601,-88.986409
407141.880000,3289464.888674,273913.827720,552.911384,2.940100,-88.968203
407141.890000,3289464.896075,273913.165605,552.915674,2.935555,-88.950254
407141.900000,3289464.903557,273912.503494,552.919933,2.930964,-88.932567
407141.910000,3289464.911121,273911.841387,552.924162,2.926328,-88.915153
407141.920000,3289464.918768,273911.179283,552.928359,2.921648,-88.898019
407141.930000,3289464.926498,273910.517184,552.932525,2.916923,-88.881173
407141.940000,3289464.934313,273909.855088,552.936658,2.912153,-88.864623
407141.950000,3289464.942212,273909.192996,552.940760,2.907338,-88.848378
407141.960000,3289464.950197,273908.530907,552.944828,2.902479,-88.832446
407141.970000,3289464.958268,273907.868821,552.948864,2.897575,-88.816835
407141.980000,3289464.966425,273907.206739,552.952865,2.892627,-88.801552
407141.990000,3289464.974670,273906.544660,552.956833,2.887634,-88.786607
407142.000000,3289464.983003,273905.882584,552.960766,2.882597,-88.772008
407142.010000,3289464.991425,273905.220511,552.964665,2.877517,-88.757761
407142.020000,3289464.999935,273904.558441,552.968528,2.872397,-88.743868
407142.030000,3289465.008534,273903.896374,552.972356,2.867237,-88.730328
407142.040000,3289465.017221,273903.234310,552.976147,2.862040,-88.717141
407142.050000,3289465.025995,273902.572249,552.979901,2.856805,-88.704304
407142.060000,3289465.034857,273901.910192,552.983618,2.851536,-88.691819
407142.070000,3289465.043806,273901.248137,552.987296,2.846233,-88.679683
407142.080000,3289465.052842,273900.586085,552.990936,2.840896,-88.667896
407142.090000,3289465.061965,273899.924037,552.994537,2.835529,-88.656457
407142.100000,3289465.071174,273899.261992,552.998098,2.830131,-88.645365
407142.110000,3289465.080470,273898.599950,553.001619,2.824705,-88.634619
407142.120000,3289465.089852,273897.937911,553.005099,2.819251,-88.624219
407142.130000,3289465.099319,273897.275875,553.008538,2.813771,-88.614163
407142.140000,3289465.108872,273896.613842,553.011935,2.808265,-88.604452
407142.150000,3289465.118510,273895.951813,553.015290,2.802737,-88.595083
407142.160000,3289465.128233,273895.289786,553.018602,2.797185,-88.586056
407142.170000,3289465.138041,273894.627763,553.021870,2.791613,-88.577370
407142.180000,3289465.147933,273893.965743,553.025094,2.786021,-88.569024
407142.190000,3289465.157910,273893.303727,553.028273,2.780411,-88.561018
407142.200000,3289465.167971,273892.641714,553.031407,2.774783,-88.553351
407142.210000,3289465.178115,273891.979704,553.034496,2.769140,-88.546021
407142.220000,3289465.188343,273891.317697,553.037538,2.763481,-88.539028
407142.230000,3289465.198654,273890.655694,553.040534,2.757810,-88.532372
407142.240000,3289465.209048,273889.993694,553.043482,2.752126,-88.526050
407142.250000,3289465.219524,273889.331697,553.046382,2.746432,-88.520063
407142.260000,3289465.230084,273888.669703,553.049234,2.740728,-88.514409
407142.270000,3289465.240725,273888.007713,553.052037,2.735017,-88.509088
407142.280000,3289465.251448,273887.345727,553.054791,2.729298,-88.504099
407142.290000,3289465.262253,273886.683744,553.057494,2.723574,-88.499441
407142.300000,3289465.273140,273886.021764,553.060147,2.717845,-88.495113
407142.310000,3289465.284108,273885.359787,553.062748,2.712114,-88.491114
407142.320000,3289465.295157,273884.697814,553.065298,2.706381,-88.487443
407142.330000,3289465.306286,273884.035845,553.067795,2.700648,-88.484100
407142.340000,3289465.317496,273883.373879,553.070240,2.694915,-88.481084
407142.350000,3289465.328786,273882.711916,553.072631,2.689185,-88.478393
407142.360000,3289465.340156,273882.049957,553.074969,2.683458,-88.476028
407142.370000,3289465.351606,273881.388001,553.077252,2.677736,-88.473986
407142.380000,3289465.363135,273880.726049,553.079479,2.672020,-88.472268
407142.390000,3289465.374743,273880.064101,553.081652,2.666312,-88.470872
407142.400000,3289465.386431,273879.402156,553.083768,2.660612,-88.469798
407142.410000,3289465.398197,273878.740214,553.085828,2.654922,-88.469044
407142.420000,3289465.410041,273878.078277,553.087830,2.649244,-88.468611
407142.430000,3289465.421964,273877.416342,553.089775,2.643578,-88.468496
407142.440000,3289465.433964,273876.754412,553.091661,2.637926,-88.468700
407142.450000,3289465.446043,273876.092485,553.093489,2.632289,-88.469220
407142.460000,3289465.458198,273875.430561,553.095257,2.626669,-88.470057
407142.470000,3289465.470431,273874.768641,553.096965,2.621066,-88.471210
407142.480000,3289465.482741,273874.106725,553.098613,2.615482,-88.472678
407142.490000,3289465.495127,273873.444813,553.100200,2.609919,-88.474459
407142.500000,3289465.507590,273872.782904,553.101725,2.604377,-88.476554
407142.510000,3289465.520129,273872.120999,553.103188,2.598858,-88.478960
407142.520000,3289465.532744,273871.459098,553.104588,2.593364,-88.481678
407142.530000,3289465.545435,273870.797200,553.105925,2.587894,-88.484707
407142.540000,3289465.558201,273870.135306,553.107199,2.582452,-88.488045
407142.550000,3289465.571042,273869.473416,553.108408,2.577038,-88.491691
407142.560000,3289465.583958,273868.811530,553.109552,2.571653,-88.495646
407142.570000,3289465.596949,273868.149647,553.110631,2.566299,-88.499908
407142.580000,3289465.610014,273867.487768,553.111644,2.560977,-88.504476
407142.590000,3289465.623154,273866.825893,553.112590,2.555688,-88.509349
407142.600000,3289465.636367,273866.164022,553.113469,2.550433,-88.514527
407142.610000,3289465.649654,273865.502155,553.114281,2.545215,-88.520009
407142.620000,3289465.663014,273864.840292,553.115025,2.540033,-88.525793
407142.630000,3289465.676448,273864.178432,553.115699,2.534890,-88.531879
407142.640000,3289465.689954,273863.516576,553.116305,2.529787,-88.538266
407142.650000,3289465.703533,273862.854725,553.116841,2.524725,-88.544954
407142.660000,3289465.717184,273862.192877,553.117306,2.519705,-88.551941
407142.670000,3289465.730908,273861.531033,553.117701,2.514729,-88.559226
407142.680000,3289465.744703,273860.869193,553.118024,2.509797,-88.566810
407142.690000,3289465.758570,273860.207357,553.118276,2.504912,-88.574689
407142.700000,3289465.772508,273859.545525,553.118454,2.500074,-88.582865
407142.710000,3289465.786518,273858.883696,553.118560,2.495285,-88.591337
407142.720000,3289465.800598,273858.221872,553.118592,2.490546,-88.600102
407142.730000,3289465.814749,273857.560052,553.118550,2.485859,-88.609161
407142.740000,3289465.828971,273856.898236,553.118433,2.481224,-88.618512
407142.750000,3289465.843262,273856.236424,553.118241,2.476643,-88.628155
407142.760000,3289465.857623,273855.574616,553.117973,2.472118,-88.638089
407142.770000,3289465.872054,273854.912812,553.117629,2.467649,-88.648313
407142.780000,3289465.886555,273854.251012,553.117207,2.463238,-88.658826
407142.790000,3289465.901124,273853.589216,553.116709,2.458885,-88.669627
407142.800000,3289465.915763,273852.927425,553.116132,2.454594,-88.680716
407142.810000,3289465.930469,273852.265637,553.115477,2.450364,-88.692091
407142.820000,3289465.945245,273851.603854,553.114743,2.446197,-88.703753
407142.830000,3289465.960088,273850.942075,553.113929,2.442094,-88.715699
407142.840000,3289465.974999,273850.280300,553.113035,2.438057,-88.727929
407142.850000,3289465.989978,273849.618529,553.112060,2.434087,-88.740442
407142.860000,3289466.005024,273848.956762,553.111004,2.430185,-88.753238
407142.870000,3289466.020137,273848.294999,553.109866,2.426353,-88.766315
407142.880000,3289466.035318,273847.633241,553.108646,2.422591,-88.779672
407142.890000,3289466.050564,273846.971487,553.107342,2.418901,-88.793310
407142.900000,3289466.065877,273846.309737,553.105956,2.415285,-88.807226
407142.910000,3289466.081256,273845.647992,553.104485,2.411743,-88.821421
407142.920000,3289466.096701,273844.986250,553.102930,2.408278,-88.835892
407142.930000,3289466.112212,273844.324513,553.101289,2.404889,-88.850640
407142.940000,3289466.127788,273843.662781,553.099563,2.401580,-88.865664
407142.950000,3289466.143429,273843.001052,553.097751,2.398350,-88.880962
407142.960000,3289466.159134,273842.339328,553.095852,2.395200,-88.896534
407142.970000,3289466.174905,273841.677608,553.093866,2.392134,-88.912379
407142.980000,3289466.190739,273841.015893,553.091792,2.389151,-88.928496
407142.990000,3289466.206638,273840.354182,553.089629,2.386253,-88.944884
407143.000000,3289466.222601,273839.692475,553.087377,2.383442,-88.961543
407143.010000,3289466.238626,273839.030773,553.085037,2.380720,-88.978469
407143.020000,3289466.254715,273838.369075,553.082607,2.378090,-88.995653
407143.030000,3289466.270865,273837.707381,553.080089,2.375552,-89.013087
407143.040000,3289466.287074,273837.045691,553.077483,2.373103,-89.030763
407143.050000,3289466.303343,273836.384005,553.074790,2.370744,-89.048670
407143.060000,3289466.319670,273835.722323,553.072010,2.368474,-89.066802
407143.070000,3289466.336054,273835.060644,553.069144,2.366291,-89.085148
407143.080000,3289466.352494,273834.398968,553.066193,2.364195,-89.103700
407143.090000,3289466.368988,273833.737295,553.063157,2.362185,-89.122450
407143.100000,3289466.385536,273833.075626,553.060037,2.360260,-89.141389
407143.110000,3289466.402136,273832.413959,553.056832,2.358420,-89.160508
407143.120000,3289466.418787,273831.752295,553.053545,2.356663,-89.179797
407143.130000,3289466.435489,273831.090634,553.050175,2.354988,-89.199250
407143.140000,3289466.452239,273830.428975,553.046723,2.353395,-89.218856
407143.150000,3289466.469038,273829.767318,553.043190,2.351884,-89.238608
407143.160000,3289466.485883,273829.105664,553.039575,2.350452,-89.258495
407143.170000,3289466.502774,273828.444011,553.035881,2.349100,-89.278510
407143.180000,3289466.519710,273827.782361,553.032106,2.347826,-89.298645
407143.190000,3289466.536689,273827.120711,553.028253,2.346629,-89.318889
407143.200000,3289466.553710,273826.459064,553.024321,2.345509,-89.339235
407143.210000,3289466.570773,273825.797418,553.020310,2.344465,-89.359673
407143.220000,3289466.587875,273825.135772,553.016223,2.343496,-89.380195
407143.230000,3289466.605017,273824.474128,553.012058,2.342601,-89.400793
407143.240000,3289466.622197,273823.812485,553.007818,2.341780,-89.421457
407143.250000,3289466.639413,273823.150843,553.003501,2.341031,-89.442179
407143.260000,3289466.656665,273822.489201,552.999110,2.340353,-89.462950
407143.270000,3289466.673952,273821.827559,552.994644,2.339746,-89.483761
407143.280000,3289466.691272,273821.165918,552.990104,2.339210,-89.504604
407143.290000,3289466.708624,273820.504277,552.985490,2.338742,-89.525469
407143.300000,3289466.726007,273819.842636,552.980804,2.338342,-89.546349
407143.310000,3289466.743421,273819.180995,552.976045,2.338010,-89.567234
407143.320000,3289466.760863,273818.519353,552.971215,2.337744,-89.588116
407143.330000,3289466.778333,273817.857711,552.966314,2.337544,-89.608986
407143.340000,3289466.795830,273817.196068,552.961342,2.337409,-89.629834
407143.350000,3289466.813353,273816.534425,552.956300,2.337338,-89.650654
407143.360000,3289466.830900,273815.872780,552.951188,2.337330,-89.671435
407143.370000,3289466.848470,273815.211135,552.946008,2.337384,-89.692169
407143.380000,3289466.866063,273814.549488,552.940760,2.337500,-89.712847
407143.390000,3289466.883677,273813.887840,552.935444,2.337677,-89.733461
407143.400000,3289466.901311,273813.226190,552.930061,2.337913,-89.754001
407143.410000,3289466.918963,273812.564538,552.924612,2.338208,-89.774460
407143.420000,3289466.936634,273811.902885,552.919096,2.338561,-89.794828
407143.430000,3289466.954321,273811.241230,552.913515,2.338971,-89.815097
407143.440000,3289466.972024,273810.579572,552.907869,2.339437,-89.835257
407143.450000,3289466.989741,273809.917912,552.902160,2.339960,-89.855301
407143.460000,3289467.007471,273809.256250,552.896386,2.340537,-89.875219
407143.470000,3289467.025214,273808.594585,552.890550,2.341167,-89.895003
407143.480000,3289467.042968,273807.932917,552.884650,2.341851,-89.914643
407143.490000,3289467.060732,273807.271246,552.878690,2.342587,-89.934132
407143.500000,3289467.078504,273806.609572,552.872667,2.343374,-89.953461
407143.510000,3289467.096285,273805.947895,552.866584,2.344211,-89.972620
407143.520000,3289467.114072,273805.286215,552.860441,2.345098,-89.991601
407143.530000,3289467.131864,273804.624531,552.854238,2.346034,-90.010396
407143.540000,3289467.149661,273803.962843,552.847976,2.347018,-90.028995
407143.550000,3289467.167461,273803.301152,552.841656,2.348048,-90.047390
407143.560000,3289467.185263,273802.639456,552.835277,2.349125,-90.065572
407143.570000,3289467.203066,273801.977756,552.828842,2.350248,-90.083532
407143.580000,3289467.220870,273801.316052,552.822349,2.351414,-90.101262
407143.590000,3289467.238672,273800.654344,552.815801,2.352625,-90.118753
407143.600000,3289467.256471,273799.992631,552.809197,2.353878,-90.135996
407143.610000,3289467.274268,273799.330913,552.802538,2.355174,-90.152983
407143.620000,3289467.292059,273798.669190,552.795824,2.356510,-90.169704
407143.630000,3289467.309846,273798.007462,552.789057,2.357887,-90.186151
407143.640000,3289467.327625,273797.345729,552.782236,2.359303,-90.202316
407143.650000,3289467.345396,273796.683990,552.775363,2.360757,-90.218189
407143.660000,3289467.363159,273796.022246,552.768437,2.362250,-90.233762
407143.670000,3289467.380911,273795.360496,552.761460,2.363779,-90.249026
407143.680000,3289467.398652,273794.698741,552.754432,2.365345,-90.263972
407143.690000,3289467.416381,273794.036979,552.747353,2.366945,-90.278592
407143.700000,3289467.434096,273793.375211,552.740225,2.368580,-90.292877
407143.710000,3289467.451797,273792.713437,552.733047,2.370249,-90.306818
407143.720000,3289467.469482,273792.051657,552.725821,2.371950,-90.320406
407143.730000,3289467.487150,273791.389870,552.718546,2.373682,-90.333633
407143.740000,3289467.504800,273790.728076,552.711224,2.375446,-90.346490
407143.750000,3289467.522431,273790.066275,552.703855,2.377240,-90.358968
407143.760000,3289467.540042,273789.404467,552.696440,2.379064,-90.371059
407143.770000,3289467.557631,273788.742652,552.688978,2.380915,-90.382753
407143.780000,3289467.575199,273788.080830,552.681472,2.382795,-90.394043
407143.790000,3289467.592742,273787.419000,552.673921,2.384701,-90.404918
407143.800000,3289467.610261,273786.757162,552.666325,2.386632,-90.415372
407143.810000,3289467.627755,273786.095317,552.658687,2.388589,-90.425394
407143.820000,3289467.645221,273785.433463,552.651005,2.390570,-90.434976
407143.830000,3289467.662660,273784.771602,552.643281,2.392575,-90.444110
407143.840000,3289467.680069,273784.109732,552.635515,2.394602,-90.452786
407143.850000,3289467.697448,273783.447853,552.627708,2.396650,-90.460996
407143.860000,3289467.714796,273782.785966,552.619860,2.398720,-90.468731
407143.870000,3289467.732111,273782.124071,552.611972,2.400809,-90.475983
407143.880000,3289467.749393,273781.462166,552.604045,2.402917,-90.482743
407143.890000,3289467.766640,273780.800253,552.596079,2.405044,-90.489001
407143.900000,3289467.783851,273780.138330,552.588074,2.407188,-90.494750
407143.910000,3289467.801026,273779.476398,552.580032,2.409349,-90.499980
407143.920000,3289467.818162,273778.814456,552.571952,2.411525,-90.504683
407143.930000,3289467.835259,273778.152505,552.563836,2.413717,-90.508850
407143.940000,3289467.852316,273777.490543,552.555683,2.415922,-90.512473
407143.950000,3289467.869332,273776.828572,552.547496,2.418140,-90.515542
407143.960000,3289467.886305,273776.166591,552.539273,2.420371,-90.518049
407143.970000,3289467.903234,273775.504599,552.531016,2.422614,-90.519985
407143.980000,3289467.920119,273774.842597,552.522725,2.424867,-90.521341
407143.990000,3289467.936958,273774.180585,552.514401,2.427129,-90.522110
407144.000000,3289467.953750,273773.518561,552.506045,2.429401,-90.522281
407144.010000,3289467.970494,273772.856527,552.497656,2.431677,-90.521850
407144.020000,3289467.987191,273772.194482,552.489236,2.433953,-90.520823
407144.030000,3289468.003843,273771.532427,552.480784,2.436227,-90.519208
407144.040000,3289468.020449,273770.870361,552.472301,2.438500,-90.517015
407144.050000,3289468.037012,273770.208286,552.463787,2.440770,-90.514251
407144.060000,3289468.053533,273769.546200,552.455243,2.443038,-90.510925
407144.070000,3289468.070012,273768.884105,552.446668,2.445302,-90.507045
407144.080000,3289468.086452,273768.222000,552.438063,2.447562,-90.502620
407144.090000,3289468.102852,273767.559886,552.429428,2.449817,-90.497659
407144.100000,3289468.119214,273766.897763,552.420764,2.452067,-90.492170
407144.110000,3289468.135539,273766.235630,552.412070,2.454310,-90.486160
407144.120000,3289468.151829,273765.573490,552.403348,2.456547,-90.479640
407144.130000,3289468.168084,273764.911340,552.394596,2.458777,-90.472616
407144.140000,3289468.184306,273764.249183,552.385817,2.460999,-90.465099
407144.150000,3289468.200495,273763.587017,552.377009,2.463212,-90.457095
407144.160000,3289468.216653,273762.924843,552.368173,2.465415,-90.448614
407144.170000,3289468.232781,273762.262662,552.359310,2.467609,-90.439664
407144.180000,3289468.248881,273761.600473,552.350420,2.469793,-90.430254
407144.190000,3289468.264952,273760.938277,552.341502,2.471966,-90.420392
407144.200000,3289468.280997,273760.276073,552.332558,2.474126,-90.410086
407144.210000,3289468.297016,273759.613863,552.323587,2.476274,-90.399345
407144.220000,3289468.313011,273758.951646,552.314590,2.478410,-90.388177
407144.230000,3289468.328982,273758.289423,552.305567,2.480531,-90.376591
407144.240000,3289468.344931,273757.627193,552.296518,2.482639,-90.364596
407144.250000,3289468.360859,273756.964957,552.287444,2.484732,-90.352199
407144.260000,3289468.376768,273756.302715,552.278345,2.486809,-90.339410
407144.270000,3289468.392657,273755.640468,552.269221,2.488870,-90.326236
407144.280000,3289468.408529,273754.978215,552.260073,2.490914,-90.312687
407144.290000,3289468.424384,273754.315956,552.250900,2.492940,-90.298770
407144.300000,3289468.440224,273753.653693,552.241703,2.494949,-90.284494
407144.310000,3289468.456049,273752.991424,552.232483,2.496939,-90.269868
407144.320000,3289468.471861,273752.329151,552.223239,2.498910,-90.254900
407144.330000,3289468.487662,273751.666874,552.213972,2.500861,-90.239598
407144.340000,3289468.503451,273751.004592,552.204682,2.502791,-90.223971
407144.350000,3289468.519230,273750.342306,552.195369,2.504700,-90.208028
407144.360000,3289468.535001,273749.680016,552.186035,2.506588,-90.191777
407144.370000,3289468.550764,273749.017722,552.176678,2.508452,-90.175226
407144.380000,3289468.566521,273748.355424,552.167299,2.510294,-90.158384
407144.390000,3289468.582273,273747.693124,552.157899,2.512112,-90.141259
407144.400000,3289468.598020,273747.030820,552.148477,2.513906,-90.123860
407144.410000,3289468.613764,273746.368513,552.139035,2.515675,-90.106195
407144.420000,3289468.629507,273745.706204,552.129572,2.517418,-90.088272
407144.430000,3289468.645248,273745.043892,552.120089,2.519135,-90.070101
407144.440000,3289468.660990,273744.381578,552.110585,2.520825,-90.051690
407144.450000,3289468.676734,273743.719261,552.101062,2.522488,-90.033046
407144.460000,3289468.692480,273743.056943,552.091519,2.524123,-90.014179
407144.470000,3289468.708229,273742.394623,552.081956,2.525728,-89.995098
407144.480000,3289468.723984,273741.732301,552.072375,2.527305,-89.975809
407144.490000,3289468.739744,273741.069978,552.062775,2.528852,-89.956323
407144.500000,3289468.755512,273740.407654,552.053157,2.530367,-89.936647
407144.510000,3289468.771288,273739.745329,552.043520,2.531852,-89.916789
407144.520000,3289468.787073,273739.083003,552.033866,2.533304,-89.896760
407144.530000,3289468.802868,273738.420677,552.024194,2.534725,-89.876566
407144.540000,3289468.818675,273737.758350,552.014504,2.536112,-89.856216
407144.550000,3289468.834495,273737.096024,552.004798,2.537465,-89.835719
407144.560000,3289468.850329,273736.433697,551.995074,2.538784,-89.815083
407144.570000,3289468.866177,273735.771370,551.985334,2.540068,-89.794317
407144.580000,3289468.882042,273735.109044,551.975578,2.541316,-89.773428
407144.590000,3289468.897924,273734.446719,551.965806,2.542528,-89.752427
407144.600000,3289468.913824,273733.784394,551.956018,2.543703,-89.731320
407144.610000,3289468.929744,273733.122071,551.946215,2.544840,-89.710117
407144.620000,3289468.945684,273732.459748,551.936397,2.545939,-89.688826
407144.630000,3289468.961646,273731.797428,551.926564,2.547000,-89.667456
407144.640000,3289468.977631,273731.135108,551.916716,2.548021,-89.646014
407144.650000,3289468.993640,273730.472791,551.906854,2.549001,-89.624510
407144.660000,3289469.009674,273729.810476,551.896978,2.549942,-89.602952
407144.670000,3289469.025734,273729.148163,551.887088,2.550840,-89.581347
407144.680000,3289469.041822,273728.485852,551.877185,2.551697,-89.559706
407144.690000,3289469.057938,273727.823544,551.867268,2.552511,-89.538036
407144.700000,3289469.074083,273727.161239,551.857339,2.553282,-89.516346
407144.710000,3289469.090260,273726.498937,551.847396,2.554010,-89.494643
407144.720000,3289469.106468,273725.836638,551.837442,2.554693,-89.472938
407144.730000,3289469.122709,273725.174343,551.827475,2.555330,-89.451237
407144.740000,3289469.138984,273724.512051,551.817497,2.555922,-89.429550
407144.750000,3289469.155294,273723.849763,551.807507,2.556468,-89.407885
407144.760000,3289469.171641,273723.187479,551.797506,2.556966,-89.386251
407144.770000,3289469.188025,273722.525200,551.787494,2.557417,-89.364655
407144.780000,3289469.204448,273721.862924,551.777471,2.557819,-89.343107
407144.790000,3289469.220911,273721.200654,551.767438,2.558173,-89.321615
407144.800000,3289469.237414,273720.538388,551.757394,2.558477,-89.300187
407144.810000,3289469.253960,273719.876127,551.747341,2.558731,-89.278832
407144.820000,3289469.270548,273719.213872,551.737278,2.558934,-89.257558
407144.830000,3289469.287181,273718.551622,551.727206,2.559086,-89.236374
407144.840000,3289469.303859,273717.889377,551.717125,2.559186,-89.215288
407144.850000,3289469.320584,273717.227139,551.707035,2.559233,-89.194309
407144.860000,3289469.337356,273716.564906,551.696936,2.559227,-89.173445
407144.870000,3289469.354177,273715.902680,551.686829,2.559167,-89.152704
407144.880000,3289469.371047,273715.240460,551.676715,2.559052,-89.132096
407144.890000,3289469.387969,273714.578247,551.666592,2.558882,-89.111628
407144.900000,3289469.404943,273713.916040,551.656462,2.558657,-89.091309
407144.910000,3289469.421970,273713.253841,551.646326,2.558375,-89.071148
407144.920000,3289469.439051,273712.591649,551.636182,2.558035,-89.051152
407144.930000,3289469.456188,273711.929464,551.626032,2.557639,-89.031331
407144.940000,3289469.473382,273711.267286,551.615875,2.557183,-89.011693
407144.950000,3289469.490633,273710.605117,551.605713,2.556669,-88.992246
407144.960000,3289469.507943,273709.942956,551.595544,2.556095,-88.972999
407144.970000,3289469.525313,273709.280803,551.585371,2.555461,-88.953960
407144.980000,3289469.542744,273708.618658,551.575192,2.554766,-88.935138
407144.990000,3289469.560238,273707.956522,551.565008,2.554010,-88.916541
407145.000000,3289469.577795,273707.294394,551.554820,2.553191,-88.898177
407145.010000,3289469.595416,273706.632276,551.544627,2.552314,-88.880054
407145.020000,3289469.613101,273705.970167,551.534429,2.551383,-88.862172
407145.030000,3289469.630850,273705.308066,551.524227,2.550399,-88.844529
407145.040000,3289469.648664,273704.645973,551.514019,2.549366,-88.827124
407145.050000,3289469.666541,273703.983889,551.503805,2.548284,-88.809957
407145.060000,3289469.684481,273703.321812,551.493585,2.547155,-88.793025
407145.070000,3289469.702485,273702.659744,551.483359,2.545982,-88.776329
407145.080000,3289469.720552,273701.997683,551.473126,2.544766,-88.759866
407145.090000,3289469.738682,273701.335630,551.462886,2.543509,-88.743636
407145.100000,3289469.756875,273700.673583,551.452639,2.542214,-88.727637
407145.110000,3289469.775130,273700.011544,551.442383,2.540881,-88.711869
407145.120000,3289469.793447,273699.349512,551.432120,2.539513,-88.696330
407145.130000,3289469.811827,273698.687486,551.421848,2.538111,-88.681019
407145.140000,3289469.830268,273698.025467,551.411567,2.536679,-88.665935
407145.150000,3289469.848771,273697.363453,551.401278,2.535216,-88.651077
407145.160000,3289469.867336,273696.701446,551.390978,2.533726,-88.636443
407145.170000,3289469.885962,273696.039445,551.380669,2.532210,-88.622033
407145.180000,3289469.904650,273695.377449,551.370350,2.530669,-88.607845
407145.190000,3289469.923398,273694.715459,551.360020,2.529107,-88.593879
407145.200000,3289469.942207,273694.053473,551.349679,2.527524,-88.580133
407145.210000,3289469.961077,273693.391493,551.339327,2.525923,-88.566606
407145.220000,3289469.980007,273692.729518,551.328963,2.524306,-88.553296
407145.230000,3289469.998997,273692.067547,551.318587,2.522674,-88.540203
407145.240000,3289470.018047,273691.405581,551.308199,2.521029,-88.527326
407145.250000,3289470.037157,273690.743619,551.297799,2.519373,-88.514664
407145.260000,3289470.056326,273690.081660,551.287386,2.517708,-88.502214
407145.270000,3289470.075555,273689.419706,551.276959,2.516036,-88.489977
407145.280000,3289470.094843,273688.757755,551.266518,2.514359,-88.477951
407145.290000,3289470.114190,273688.095808,551.256064,2.512678,-88.466134
407145.300000,3289470.133596,273687.433864,551.245595,2.510996,-88.454527
407145.310000,3289470.153061,273686.771923,551.235112,2.509314,-88.443127
407145.320000,3289470.172584,273686.109984,551.224614,2.507634,-88.431933
407145.330000,3289470.192165,273685.448048,551.214100,2.505959,-88.420945
407145.340000,3289470.211804,273684.786115,551.203571,2.504289,-88.410161
407145.350000,3289470.231501,273684.124184,551.193025,2.502627,-88.399580
407145.360000,3289470.251255,273683.462255,551.182463,2.500975,-88.389201
407145.370000,3289470.271067,273682.800327,551.171885,2.499334,-88.379023
407145.380000,3289470.290937,273682.138401,551.161289,2.497707,-88.369045
407145.390000,3289470.310863,273681.476477,551.150676,2.496095,-88.359264
407145.400000,3289470.330846,273680.814554,551.140045,2.494500,-88.349682
407145.410000,3289470.350886,273680.152631,551.129396,2.492924,-88.340295
407145.420000,3289470.370982,273679.490710,551.118728,2.491370,-88.331104
407145.430000,3289470.391135,273678.828789,551.108042,2.489838,-88.322107
407145.440000,3289470.411343,273678.166868,551.097337,2.488331,-88.313302
407145.450000,3289470.431608,273677.504948,551.086612,2.486850,-88.304689
407145.460000,3289470.451928,273676.843028,551.075867,2.485398,-88.296267
407145.470000,3289470.472304,273676.181107,551.065102,2.483975,-88.288034
407145.480000,3289470.492734,273675.519186,551.054317,2.482586,-88.279989
407145.490000,3289470.513220,273674.857265,551.043511,2.481230,-88.272132
407145.500000,3289470.533761,273674.195342,551.032683,2.479910,-88.264460
407145.510000,3289470.554357,273673.533419,551.021834,2.478628,-88.256973
407145.520000,3289470.575007,273672.871494,551.010963,2.477385,-88.249670
407145.530000,3289470.595711,273672.209568,551.000070,2.476184,-88.242550
407145.540000,3289470.616470,273671.547641,550.989154,2.475026,-88.235611
407145.550000,3289470.637282,273670.885711,550.978215,2.473914,-88.228852
407145.560000,3289470.658148,273670.223780,550.967253,2.472849,-88.222273
407145.570000,3289470.679068,273669.561846,550.956268,2.471833,-88.215871
407145.580000,3289470.700041,273668.899910,550.945258,2.470867,-88.209647
407145.590000,3289470.721067,273668.237971,550.934224,2.469955,-88.203598
407145.600000,3289470.742146,273667.576029,550.923166,2.469097,-88.197724
407145.610000,3289470.763277,273666.914085,550.912082,2.468295,-88.192023
407145.620000,3289470.784462,273666.252137,550.900973,2.467552,-88.186495
407145.630000,3289470.805698,273665.590186,550.889839,2.466869,-88.181138
407145.640000,3289470.826987,273664.928231,550.878678,2.466249,-88.175951
407145.650000,3289470.848328,273664.266272,550.867491,2.465692,-88.170933
407145.660000,3289470.869720,273663.604309,550.856277,2.465201,-88.166082
407145.670000,3289470.891164,273662.942342,550.845037,2.464778,-88.161399
407145.680000,3289470.912660,273662.280371,550.833769,2.464424,-88.156880
407145.690000,3289470.934206,273661.618395,550.822473,2.464142,-88.152527
407145.700000,3289470.955804,273660.956414,550.811149,2.463934,-88.148336
407145.710000,3289470.977452,273660.294428,550.799796,2.463800,-88.144308
407145.720000,3289470.999151,273659.632437,550.788415,2.463744,-88.140440
407145.730000,3289471.020900,273658.970440,550.777005,2.463766,-88.136733
407145.740000,3289471.042699,273658.308438,550.765565,2.463870,-88.133184
407145.750000,3289471.064549,273657.646430,550.754095,2.464056,-88.129792
407145.760000,3289471.086448,273656.984416,550.742596,2.464326,-88.126557
407145.770000,3289471.108397,273656.322395,550.731065,2.464684,-88.123478
407145.780000,3289471.130395,273655.660369,550.719504,2.465129,-88.120552
407145.790000,3289471.152443,273654.998335,550.707912,2.465665,-88.117779
407145.800000,3289471.174539,273654.336295,550.696288,2.466292,-88.115159
407145.810000,3289471.196685,273653.674248,550.684632,2.467014,-88.112689
407145.820000,3289471.218878,273653.012193,550.672944,2.467832,-88.110368
407145.830000,3289471.241121,273652.350131,550.661224,2.468747,-88.108197
407145.840000,3289471.263411,273651.688061,550.649471,2.469762,-88.106172
407145.850000,3289471.285750,273651.025984,550.637684,2.470878,-88.104294
407145.860000,3289471.308136,273650.363899,550.625864,2.472097,-88.102560
407145.870000,3289471.330571,273649.701805,550.614009,2.473422,-88.100971
407145.880000,3289471.353052,273649.039703,550.602121,2.474854,-88.099524
407145.890000,3289471.375581,273648.377592,550.590198,2.476394,-88.098219
407145.900000,3289471.398157,273647.715472,550.578240,2.478045,-88.097055
407145.910000,3289471.420779,273647.053343,550.566246,2.479810,-88.096029
407145.920000,3289471.443449,273646.391205,550.554217,2.481688,-88.095142
407145.930000,3289471.466165,273645.729058,550.542152,2.483683,-88.094393
407145.940000,3289471.488927,273645.066901,550.530051,2.485797,-88.093779
407145.950000,3289471.511735,273644.404734,550.517913,2.488030,-88.093299
407145.960000,3289471.534589,273643.742557,550.505737,2.490386,-88.092954
407145.970000,3289471.557489,273643.080370,550.493525,2.492865,-88.092741
407145.980000,3289471.580434,273642.418172,550.481275,2.495470,-88.092659
407145.990000,3289471.603425,273641.755964,550.468986,2.498203,-88.092708
407146.000000,3289471.626460,273641.093745,550.456660,2.501065,-88.092886
407146.010000,3289471.649541,273640.431515,550.444294,2.504058,-88.093191
407146.020000,3289471.672667,273639.769274,550.431892,2.507180,-88.093622
407146.030000,3289471.695839,273639.107022,550.419455,2.510427,-88.094174
407146.040000,3289471.719057,273638.444760,550.406984,2.513795,-88.094846
407146.050000,3289471.742322,273637.782489,550.394482,2.517282,-88.095635
407146.060000,3289471.765634,273637.120207,550.381950,2.520883,-88.096537
407146.070000,3289471.788994,273636.457916,550.369390,2.524595,-88.097551
407146.080000,3289471.812402,273635.795616,550.356803,2.528416,-88.098673
407146.090000,3289471.835859,273635.133307,550.344192,2.532340,-88.099901
407146.100000,3289471.859365,273634.470989,550.331558,2.536365,-88.101232
407146.110000,3289471.882920,273633.808662,550.318904,2.540488,-88.102663
407146.120000,3289471.906526,273633.146328,550.306230,2.544704,-88.104192
407146.130000,3289471.930182,273632.483985,550.293539,2.549010,-88.105815
407146.140000,3289471.953889,273631.821635,550.280833,2.553403,-88.107530
407146.150000,3289471.977647,273631.159278,550.268112,2.557880,-88.109335
407146.160000,3289472.001457,273630.496913,550.255380,2.562437,-88.111226
407146.170000,3289472.025320,273629.834542,550.242638,2.567070,-88.113201
407146.180000,3289472.049236,273629.172163,550.229887,2.571776,-88.115257
407146.190000,3289472.073204,273628.509779,550.217129,2.576551,-88.117391
407146.200000,3289472.097227,273627.847389,550.204367,2.581393,-88.119601
407146.210000,3289472.121304,273627.184992,550.191601,2.586297,-88.121883
407146.220000,3289472.145435,273626.522590,550.178835,2.591259,-88.124236
407146.230000,3289472.169622,273625.860183,550.166069,2.596278,-88.126655
407146.240000,3289472.193865,273625.197771,550.153305,2.601349,-88.129140
407146.250000,3289472.218163,273624.535354,550.140545,2.606468,-88.131686
407146.260000,3289472.242518,273623.872933,550.127791,2.611632,-88.134291
407146.270000,3289472.266930,273623.210507,550.115045,2.616838,-88.136953
407146.280000,3289472.291400,273622.548077,550.102308,2.622082,-88.139668
407146.290000,3289472.315928,273621.885644,550.089582,2.627361,-88.142434
407146.300000,3289472.340514,273621.223207,550.076869,2.632671,-88.145248
407146.310000,3289472.365159,273620.560767,550.064172,2.638009,-88.148108
407146.320000,3289472.389863,273619.898324,550.051490,2.643371,-88.151010
407146.330000,3289472.414628,273619.235878,550.038828,2.648754,-88.153952
407146.340000,3289472.439452,273618.573430,550.026185,2.654155,-88.156931
407146.350000,3289472.464338,273617.910980,550.013564,2.659569,-88.159944
407146.360000,3289472.489284,273617.248528,550.000967,2.664993,-88.162990
407146.370000,3289472.514293,273616.586074,549.988395,2.670424,-88.166064
407146.380000,3289472.539363,273615.923619,549.975851,2.675859,-88.169164
407146.390000,3289472.564496,273615.261163,549.963336,2.681294,-88.172287
407146.400000,3289472.589693,273614.598706,549.950851,2.686725,-88.175431
407146.410000,3289472.614953,273613.936249,549.938400,2.692149,-88.178594
407146.420000,3289472.640277,273613.273791,549.925982,2.697562,-88.181771
407146.430000,3289472.665665,273612.611333,549.913601,2.702962,-88.184961
407146.440000,3289472.691119,273611.948876,549.901258,2.708344,-88.188160
407146.450000,3289472.716638,273611.286419,549.888955,2.713706,-88.191366
407146.460000,3289472.742223,273610.623962,549.876693,2.719042,-88.194577
407146.470000,3289472.767874,273609.961507,549.864474,2.724351,-88.197789
407146.480000,3289472.793592,273609.299053,549.852301,2.729629,-88.201000
407146.490000,3289472.819377,273608.636600,549.840175,2.734872,-88.204206
407146.500000,3289472.845231,273607.974150,549.828097,2.740076,-88.207406
407146.510000,3289472.871152,273607.311701,549.816070,2.745239,-88.210597
407146.520000,3289472.897143,273606.649254,549.804095,2.750356,-88.213775
407146.530000,3289472.923202,273605.986811,549.792174,2.755425,-88.216938
407146.540000,3289472.949331,273605.324370,549.780309,2.760441,-88.220083
407146.550000,3289472.975530,273604.661932,549.768502,2.765402,-88.223208
407146.560000,3289473.001800,273603.999498,549.756754,2.770303,-88.226310
407146.570000,3289473.028141,273603.337067,549.745067,2.775142,-88.229385
407146.580000,3289473.054554,273602.674640,549.733443,2.779915,-88.232432
407146.590000,3289473.081038,273602.012217,549.721884,2.784619,-88.235448
407146.600000,3289473.107595,273601.349799,549.710392,2.789249,-88.238429
407146.610000,3289473.134225,273600.687385,549.698968,2.793802,-88.241373
407146.620000,3289473.160928,273600.024977,549.687614,2.798276,-88.244278
407146.630000,3289473.187705,273599.362573,549.676331,2.802666,-88.247140
407146.640000,3289473.214557,273598.700175,549.665123,2.806969,-88.249957
407146.650000,3289473.241483,273598.037783,549.653990,2.811182,-88.252726
407146.660000,3289473.268485,273597.375397,549.642934,2.815300,-88.255444
407146.670000,3289473.295562,273596.713017,549.631958,2.819322,-88.258109
407146.680000,3289473.322715,273596.050643,549.621062,2.823242,-88.260718
407146.690000,3289473.349946,273595.388277,549.610249,2.827058,-88.263268
407146.700000,3289473.377253,273594.725917,549.599520,2.830766,-88.265756
407146.710000,3289473.404638,273594.063565,549.588877,2.834363,-88.268180
407146.720000,3289473.432101,273593.401220,549.578323,2.837845,-88.270536
407146.730000,3289473.459642,273592.738883,549.567858,2.841209,-88.272823
407146.740000,3289473.487263,273592.076554,549.557485,2.844451,-88.275037
407146.750000,3289473.514963,273591.414234,549.547205,2.847568,-88.277176
407146.760000,3289473.542743,273590.751922,549.537020,2.850556,-88.279236
407146.770000,3289473.570603,273590.089619,549.526932,2.853412,-88.281216
407146.780000,3289473.598544,273589.427326,549.516942,2.856132,-88.283112
407146.790000,3289473.626567,273588.765041,549.507054,2.858713,-88.284922
407146.800000,3289473.654671,273588.102767,549.497267,2.861152,-88.286643
407146.810000,3289473.682858,273587.440502,549.487584,2.863445,-88.288272
407146.820000,3289473.711127,273586.778247,549.478008,2.865587,-88.289806
407146.830000,3289473.739480,273586.116003,549.468538,2.867577,-88.291243
407146.840000,3289473.767916,273585.453770,549.459179,2.869411,-88.292580
407146.850000,3289473.796437,273584.791548,549.449930,2.871084,-88.293814
407146.860000,3289473.825042,273584.129337,549.440794,2.872594,-88.294943
407146.870000,3289473.853732,273583.467137,549.431774,2.873937,-88.295963
407146.880000,3289473.882508,273582.804949,549.422869,2.875109,-88.296873
407146.890000,3289473.911369,273582.142773,549.414083,2.876108,-88.297668
407146.900000,3289473.940317,273581.480610,549.405417,2.876929,-88.298347
407146.910000,3289473.969353,273580.818459,549.396873,2.877570,-88.298907
407146.920000,3289473.998475,273580.156321,549.388453,2.878026,-88.299344
407146.930000,3289474.027686,273579.494196,549.380158,2.878294,-88.299657
407146.940000,3289474.056984,273578.832085,549.371990,2.878371,-88.299843
407146.950000,3289474.086372,273578.169987,549.363951,2.878253,-88.299898
407146.960000,3289474.115849,273577.507902,549.356044,2.877938,-88.299820
407146.970000,3289474.145415,273576.845832,549.348268,2.877420,-88.299607
407146.980000,3289474.175072,273576.183777,549.340627,2.876697,-88.299255
407146.990000,3289474.204820,273575.521736,549.333123,2.875766,-88.298761
407147.000000,3289474.234659,273574.859710,549.325756,2.874622,-88.298124
407147.010000,3289474.264589,273574.197699,549.318528,2.873254,-88.297342
407147.020000,3289474.294610,273573.535703,549.311437,2.871654,-88.296418
407147.030000,3289474.324721,273572.873722,549.304481,2.869824,-88.295356
407147.040000,3289474.354922,273572.211756,549.297656,2.867767,-88.294162
407147.050000,3289474.385211,273571.549804,549.290960,2.865485,-88.292838
407147.060000,3289474.415589,273570.887867,549.284391,2.862981,-88.291389
407147.070000,3289474.446053,273570.225944,549.277945,2.860257,-88.289820
407147.080000,3289474.476605,273569.564035,549.271619,2.857316,-88.288134
407147.090000,3289474.507242,273568.902139,549.265412,2.854160,-88.286335
407147.100000,3289474.537964,273568.240257,549.259321,2.850792,-88.284429
407147.110000,3289474.568771,273567.578389,549.253342,2.847214,-88.282418
407147.120000,3289474.599662,273566.916534,549.247473,2.843429,-88.280308
407147.130000,3289474.630635,273566.254693,549.241712,2.839439,-88.278102
407147.140000,3289474.661691,273565.592864,549.236055,2.835247,-88.275804
407147.150000,3289474.692829,273564.931048,549.230500,2.830854,-88.273419
407147.160000,3289474.724047,273564.269244,549.225045,2.826265,-88.270951
407147.170000,3289474.755346,273563.607453,549.219686,2.821480,-88.268404
407147.180000,3289474.786724,273562.945675,549.214421,2.816504,-88.265783
407147.190000,3289474.818180,273562.283908,549.209247,2.811337,-88.263091
407147.200000,3289474.849715,273561.622154,549.204162,2.805983,-88.260332
407147.210000,3289474.881327,273560.960411,549.199162,2.800444,-88.257511
407147.220000,3289474.913015,273560.298680,549.194246,2.794723,-88.254632
407147.230000,3289474.944780,273559.636960,549.189410,2.788821,-88.251700
407147.240000,3289474.976619,273558.975251,549.184651,2.782743,-88.248718
407147.250000,3289475.008533,273558.313554,549.179968,2.776489,-88.245690
407147.260000,3289475.040521,273557.651868,549.175357,2.770064,-88.242621
407147.270000,3289475.072581,273556.990192,549.170815,2.763468,-88.239515
407147.280000,3289475.104714,273556.328526,549.166341,2.756705,-88.236376
407147.290000,3289475.136918,273555.666872,549.161931,2.749777,-88.233208
407147.300000,3289475.169194,273555.005227,549.157582,2.742686,-88.230015
407147.310000,3289475.201539,273554.343592,549.153292,2.735435,-88.226803
407147.320000,3289475.233954,273553.681968,549.149058,2.728028,-88.223574
407147.330000,3289475.266437,273553.020353,549.144878,2.720464,-88.220333
407147.340000,3289475.298988,273552.358747,549.140748,2.712749,-88.217084
407147.350000,3289475.331607,273551.697151,549.136666,2.704884,-88.213831
407147.360000,3289475.364292,273551.035564,549.132630,2.696871,-88.210579
407147.370000,3289475.397043,273550.373987,549.128636,2.688713,-88.207332
407147.380000,3289475.429859,273549.712418,549.124683,2.680412,-88.204094
407147.390000,3289475.462739,273549.050857,549.120766,2.671972,-88.200868
407147.400000,3289475.495683,273548.389305,549.116884,2.663394,-88.197660
407147.410000,3289475.528690,273547.727762,549.113034,2.654681,-88.194473
407147.420000,3289475.561759,273547.066227,549.109213,2.645836,-88.191312
407147.430000,3289475.594890,273546.404699,549.105419,2.636860,-88.188181
407147.440000,3289475.628081,273545.743180,549.101648,2.627757,-88.185084
407147.450000,3289475.661333,273545.081668,549.097899,2.618529,-88.182025
407147.460000,3289475.694644,273544.420163,549.094168,2.609178,-88.179008
407147.470000,3289475.728013,273543.758666,549.090452,2.599707,-88.176037
407147.480000,3289475.761441,273543.097176,549.086750,2.590119,-88.173118
407147.490000,3289475.794925,273542.435693,549.083057,2.580415,-88.170253
407147.500000,3289475.828466,273541.774217,549.079373,2.570599,-88.167447
407147.510000,3289475.862063,273541.112747,549.075693,2.560673,-88.164705
407147.520000,3289475.895715,273540.451284,549.072015,2.550639,-88.162030
407147.530000,3289475.929421,273539.789827,549.068337,2.540500,-88.159427
407147.540000,3289475.963181,273539.128376,549.064656,2.530259,-88.156899
407147.550000,3289475.996994,273538.466931,549.060969,2.519917,-88.154451
407147.560000,3289476.030859,273537.805492,549.057273,2.509478,-88.152088
407147.570000,3289476.064776,273537.144059,549.053566,2.498943,-88.149812
407147.580000,3289476.098743,273536.482631,549.049844,2.488316,-88.147630
407147.590000,3289476.132760,273535.821208,549.046107,2.477599,-88.145544
407147.600000,3289476.166827,273535.159790,549.042350,2.466794,-88.143559
407147.610000,3289476.200942,273534.498377,549.038570,2.455904,-88.141679
407147.620000,3289476.235105,273533.836969,549.034766,2.444931,-88.139908
407147.630000,3289476.269315,273533.175565,549.030935,2.433878,-88.138250
407147.640000,3289476.303572,273532.514166,549.027073,2.422747,-88.136710
407147.650000,3289476.337874,273531.852770,549.023178,2.411541,-88.135292
407147.660000,3289476.372221,273531.191379,549.019248,2.400263,-88.134000
407147.670000,3289476.406613,273530.529992,549.015280,2.388914,-88.132838
407147.680000,3289476.441048,273529.868609,549.011271,2.377497,-88.131811
407147.690000,3289476.475526,273529.207229,549.007218,2.366015,-88.130922
407147.700000,3289476.510047,273528.545852,549.003118,2.354471,-88.130175
407147.710000,3289476.544608,273527.884478,548.998970,2.342866,-88.129576
407147.720000,3289476.579211,273527.223108,548.994770,2.331203,-88.129127
407147.730000,3289476.613853,273526.561740,548.990515,2.319485,-88.128834
407147.740000,3289476.648535,273525.900375,548.986203,2.307714,-88.128700
407147.750000,3289476.683255,273525.239013,548.981832,2.295893,-88.128729
407147.760000,3289476.718013,273524.577653,548.977398,2.284025,-88.128927
407147.770000,3289476.752808,273523.916295,548.972898,2.272111,-88.129296
407147.780000,3289476.787640,273523.254939,548.968331,2.260154,-88.129842
407147.790000,3289476.822507,273522.593584,548.963693,2.248157,-88.130568
407147.800000,3289476.857410,273521.932232,548.958982,2.236121,-88.131478
407147.810000,3289476.892346,273521.270880,548.954195,2.224051,-88.132577
407147.820000,3289476.927316,273520.609530,548.949329,2.211948,-88.133869
407147.830000,3289476.962319,273519.948182,548.944382,2.199814,-88.135358
407147.840000,3289476.997354,273519.286834,548.939350,2.187653,-88.137048
407147.850000,3289477.032420,273518.625487,548.934232,2.175466,-88.138944
407147.860000,3289477.067518,273517.964140,548.929024,2.163256,-88.141049
407147.870000,3289477.102645,273517.302794,548.923724,2.151026,-88.143368
407147.880000,3289477.137801,273516.641448,548.918329,2.138778,-88.145905
407147.890000,3289477.172986,273515.980103,548.912837,2.126515,-88.148664
407147.900000,3289477.208198,273515.318757,548.907244,2.114239,-88.151649
407147.910000,3289477.243438,273514.657411,548.901548,2.101952,-88.154865
407147.920000,3289477.278704,273513.996064,548.895747,2.089658,-88.158315
407147.930000,3289477.313996,273513.334717,548.889837,2.077358,-88.162004
407147.940000,3289477.349312,273512.673369,548.883816,2.065055,-88.165937
407147.950000,3289477.384653,273512.012020,548.877681,2.052751,-88.170116
407147.960000,3289477.420018,273511.350670,548.871430,2.040450,-88.174547
407147.970000,3289477.455405,273510.689319,548.865060,2.028153,-88.179234
407147.980000,3289477.490814,273510.027966,548.858568,2.015863,-88.184180
407147.990000,3289477.526245,273509.366612,548.851951,2.003583,-88.189390
407148.000000,3289477.561696,273508.705256,548.845207,1.991315,-88.194869
407148.010000,3289477.597167,273508.043898,548.838334,1.979076,-88.200617
407148.020000,3289477.632658,273507.382537,548.831331,1.966882,-88.206630
407148.030000,3289477.668167,273506.721174,548.824201,1.954733,-88.212899
407148.040000,3289477.703694,273506.059809,548.816943,1.942629,-88.219416
407148.050000,3289477.739239,273505.398441,548.809558,1.930572,-88.226173
407148.060000,3289477.774801,273504.737069,548.802048,1.918561,-88.233163
407148.070000,3289477.810379,273504.075694,548.794413,1.906597,-88.240378
407148.080000,3289477.845973,273503.414316,548.786654,1.894681,-88.247809
407148.090000,3289477.881582,273502.752934,548.778772,1.882813,-88.255449
407148.100000,3289477.917205,273502.091548,548.770768,1.870993,-88.263290
407148.110000,3289477.952842,273501.430158,548.762642,1.859222,-88.271325
407148.120000,3289477.988493,273500.768764,548.754396,1.847501,-88.279544
407148.130000,3289478.024157,273500.107365,548.746031,1.835829,-88.287940
407148.140000,3289478.059832,273499.445961,548.737546,1.824207,-88.296506
407148.150000,3289478.095519,273498.784553,548.728944,1.812635,-88.305233
407148.160000,3289478.131217,273498.123138,548.720225,1.801115,-88.314113
407148.170000,3289478.166925,273497.461719,548.711389,1.789647,-88.323140
407148.180000,3289478.202643,273496.800294,548.702439,1.778230,-88.332304
407148.190000,3289478.238370,273496.138863,548.693374,1.766866,-88.341597
407148.200000,3289478.274106,273495.477426,548.684195,1.755554,-88.351013
407148.210000,3289478.309849,273494.815982,548.674903,1.744296,-88.360543
407148.220000,3289478.345600,273494.154532,548.665500,1.733092,-88.370178
407148.230000,3289478.381357,273493.493076,548.655986,1.721942,-88.379912
407148.240000,3289478.417121,273492.831612,548.646361,1.710847,-88.389737
407148.250000,3289478.452890,273492.170141,548.636628,1.699806,-88.399643
407148.260000,3289478.488664,273491.508663,548.626785,1.688822,-88.409624
407148.270000,3289478.524442,273490.847177,548.616836,1.677893,-88.419672
407148.280000,3289478.560224,273490.185683,548.606779,1.667021,-88.429779
407148.290000,3289478.596009,273489.524182,548.596617,1.656205,-88.439936
407148.300000,3289478.631796,273488.862672,548.586350,1.645447,-88.450136
407148.310000,3289478.667586,273488.201153,548.575979,1.634747,-88.460371
407148.320000,3289478.703376,273487.539626,548.565504,1.624105,-88.470634
407148.330000,3289478.739168,273486.878090,548.554928,1.613522,-88.480915
407148.340000,3289478.774959,273486.216545,548.544249,1.602998,-88.491208
407148.350000,3289478.810750,273485.554991,548.533470,1.592533,-88.501504
407148.360000,3289478.846540,273484.893427,548.522592,1.582129,-88.511796
407148.370000,3289478.882328,273484.231853,548.511614,1.571785,-88.522075
407148.380000,3289478.918114,273483.570269,548.500538,1.561502,-88.532334
407148.390000,3289478.953897,273482.908675,548.489365,1.551281,-88.542565
407148.400000,3289478.989676,273482.247071,548.478096,1.541121,-88.552760
407148.410000,3289479.025451,273481.585456,548.466731,1.531024,-88.562911
407148.420000,3289479.061221,273480.923830,548.455272,1.520989,-88.573009
407148.430000,3289479.096987,273480.262194,548.443718,1.511017,-88.583048
407148.440000,3289479.132746,273479.600545,548.432072,1.501109,-88.593020
407148.450000,3289479.168499,273478.938886,548.420334,1.491266,-88.602916
407148.460000,3289479.204244,273478.277214,548.408505,1.481486,-88.612728
407148.470000,3289479.239982,273477.615531,548.396585,1.471772,-88.622449
407148.480000,3289479.275711,273476.953836,548.384576,1.462123,-88.632070
407148.490000,3289479.311432,273476.292128,548.372479,1.452540,-88.641585
407148.500000,3289479.347143,273475.630408,548.360294,1.443024,-88.650984
407148.510000,3289479.382844,273474.968675,548.348021,1.433574,-88.660260
407148.520000,3289479.418534,273474.306929,548.335663,1.424191,-88.669406
407148.530000,3289479.454213,273473.645169,548.323220,1.414877,-88.678412
407148.540000,3289479.489880,273472.983397,548.310692,1.405630,-88.687272
407148.550000,3289479.525534,273472.321610,548.298081,1.396452,-88.695977
407148.560000,3289479.561175,273471.659810,548.285388,1.387342,-88.704520
407148.570000,3289479.596803,273470.997996,548.272613,1.378303,-88.712893
407148.580000,3289479.632416,273470.336167,548.259757,1.369333,-88.721087
407148.590000,3289479.668014,273469.674324,548.246821,1.360434,-88.729095
407148.600000,3289479.703596,273469.012466,548.233806,1.351605,-88.736908
407148.610000,3289479.739163,273468.350594,548.220712,1.342848,-88.744520
407148.620000,3289479.774713,273467.688706,548.207542,1.334162,-88.751922
407148.630000,3289479.810245,273467.026802,548.194294,1.325549,-88.759106
407148.640000,3289479.845759,273466.364884,548.180972,1.317008,-88.766065
407148.650000,3289479.881255,273465.702949,548.167574,1.308540,-88.772789
407148.660000,3289479.916732,273465.040998,548.154102,1.300146,-88.779273
407148.670000,3289479.952189,273464.379031,548.140558,1.291826,-88.785507
407148.680000,3289479.987625,273463.717048,548.126941,1.283580,-88.791483
407148.690000,3289480.023041,273463.055048,548.113253,1.275409,-88.797195
407148.700000,3289480.058435,273462.393031,548.099494,1.267313,-88.802633
407148.710000,3289480.093807,273461.730997,548.085666,1.259293,-88.807790
407148.720000,3289480.129156,273461.068946,548.071768,1.251350,-88.812659
407148.730000,3289480.164482,273460.406877,548.057804,1.243483,-88.817230
407148.740000,3289480.199784,273459.744790,548.043772,1.235693,-88.821497
407148.750000,3289480.235061,273459.082685,548.029673,1.227980,-88.825452
407148.760000,3289480.270313,273458.420563,548.015510,1.220346,-88.829086
407148.770000,3289480.305539,273457.758422,548.001282,1.212790,-88.832391
407148.780000,3289480.340739,273457.096262,547.986991,1.205313,-88.835360
407148.790000,3289480.375912,273456.434083,547.972636,1.197915,-88.837985
407148.800000,3289480.411057,273455.771886,547.958220,1.190598,-88.840258
407148.810000,3289480.446175,273455.109669,547.943743,1.183360,-88.842171
407148.820000,3289480.481263,273454.447433,547.929206,1.176203,-88.843716
407148.830000,3289480.516322,273453.785177,547.914609,1.169127,-88.844885
407148.840000,3289480.551351,273453.122901,547.899955,1.162133,-88.845670
407148.850000,3289480.586350,273452.460605,547.885242,1.155221,-88.846064
407148.860000,3289480.621317,273451.798288,547.870473,1.148391,-88.846059
407148.870000,3289480.656253,273451.135951,547.855648,1.141645,-88.845645
407148.880000,3289480.691156,273450.473594,547.840768,1.134981,-88.844817
407148.890000,3289480.726026,273449.811215,547.825834,1.128402,-88.843566
407148.900000,3289480.760862,273449.148815,547.810847,1.121907,-88.841883
407148.910000,3289480.795665,273448.486394,547.795807,1.115496,-88.839761
407148.920000,3289480.830432,273447.823951,547.780716,1.109171,-88.837193
407148.930000,3289480.865165,273447.161486,547.765574,1.102931,-88.834169
407148.940000,3289480.899861,273446.499000,547.750383,1.096778,-88.830683
407148.950000,3289480.934521,273445.836491,547.735142,1.090711,-88.826727
407148.960000,3289480.969143,273445.173959,547.719853,1.084731,-88.822291
407148.970000,3289481.003728,273444.511405,547.704518,1.078838,-88.817370
407148.980000,3289481.038274,273443.848828,547.689135,1.073033,-88.811954
407148.990000,3289481.072781,273443.186227,547.673708,1.067317,-88.806036
407149.000000,3289481.107249,273442.523604,547.658235,1.061689,-88.799608
407149.010000,3289481.141677,273441.860957,547.642719,1.056146,-88.792665
407149.020000,3289481.176065,273441.198286,547.627160,1.050681,-88.785215
407149.030000,3289481.210417,273440.535592,547.611558,1.045295,-88.777269
407149.040000,3289481.244732,273439.872875,547.595914,1.039987,-88.768839
407149.050000,3289481.279011,273439.210134,547.580229,1.034756,-88.759937
407149.060000,3289481.313258,273438.547371,547.564503,1.029602,-88.750574
407149.070000,3289481.347471,273437.884584,547.548736,1.024523,-88.740762
407149.080000,3289481.381654,273437.221775,547.532930,1.019521,-88.730512
407149.090000,3289481.415806,273436.558942,547.517084,1.014593,-88.719836
407149.100000,3289481.449931,273435.896087,547.501200,1.009740,-88.708744
407149.110000,3289481.484027,273435.233210,547.485278,1.004960,-88.697250
407149.120000,3289481.518098,273434.570310,547.469318,1.000254,-88.685363
407149.130000,3289481.552145,273433.907387,547.453322,0.995621,-88.673097
407149.140000,3289481.586167,273433.244442,547.437289,0.991060,-88.660461
407149.150000,3289481.620168,273432.581475,547.421220,0.986570,-88.647469
407149.160000,3289481.654148,273431.918486,547.405117,0.982151,-88.634131
407149.170000,3289481.688109,273431.255474,547.388978,0.977803,-88.620458
407149.180000,3289481.722051,273430.592441,547.372806,0.973525,-88.606463
407149.190000,3289481.755976,273429.929386,547.356600,0.969316,-88.592157
407149.200000,3289481.789886,273429.266309,547.340361,0.965176,-88.577551
407149.210000,3289481.823781,273428.603210,547.324090,0.961104,-88.562658
407149.220000,3289481.857664,273427.940090,547.307788,0.957100,-88.547487
407149.230000,3289481.891534,273427.276948,547.291454,0.953162,-88.532052
407149.240000,3289481.925395,273426.613785,547.275089,0.949292,-88.516363
407149.250000,3289481.959246,273425.950601,547.258695,0.945487,-88.500432
407149.260000,3289481.993089,273425.287395,547.242271,0.941747,-88.484271
407149.270000,3289482.026926,273424.624168,547.225818,0.938073,-88.467890
407149.280000,3289482.060757,273423.960921,547.209337,0.934462,-88.451303
407149.290000,3289482.094585,273423.297652,547.192829,0.930916,-88.434519
407149.300000,3289482.128410,273422.634362,547.176293,0.927432,-88.417551
407149.310000,3289482.162233,273421.971052,547.159730,0.924011,-88.400410
407149.320000,3289482.196057,273421.307721,547.143142,0.920652,-88.383108
407149.330000,3289482.229882,273420.644370,547.126528,0.917354,-88.365656
407149.340000,3289482.263709,273419.980998,547.109889,0.914118,-88.348066
407149.350000,3289482.297540,273419.317606,547.093226,0.910941,-88.330349
407149.360000,3289482.331376,273418.654193,547.076539,0.907824,-88.312516
407149.370000,3289482.365218,273417.990760,547.059829,0.904767,-88.294580
407149.380000,3289482.399069,273417.327307,547.043097,0.901768,-88.276552
407149.390000,3289482.432928,273416.663835,547.026342,0.898827,-88.258443
407149.400000,3289482.466797,273416.000342,547.009566,0.895943,-88.240265
407149.410000,3289482.500679,273415.336829,546.992770,0.893116,-88.222029
407149.420000,3289482.534573,273414.673297,546.975953,0.890346,-88.203747
407149.430000,3289482.568481,273414.009745,546.959116,0.887631,-88.185431
407149.440000,3289482.602404,273413.346174,546.942260,0.884972,-88.167091
407149.450000,3289482.636345,273412.682583,546.925386,0.882367,-88.148740
407149.460000,3289482.670303,273412.018973,546.908494,0.879816,-88.130389
407149.470000,3289482.704281,273411.355344,546.891584,0.877319,-88.112049
407149.480000,3289482.738280,273410.691695,546.874657,0.874875,-88.093732
407149.490000,3289482.772300,273410.028028,546.857714,0.872483,-88.075450
407149.500000,3289482.806344,273409.364341,546.840756,0.870143,-88.057214
407149.510000,3289482.840412,273408.700636,546.823782,0.867854,-88.039036
407149.520000,3289482.874506,273408.036912,546.806794,0.865615,-88.020926
407149.530000,3289482.908627,273407.373169,546.789792,0.863427,-88.002897
407149.540000,3289482.942777,273406.709407,546.772776,0.861288,-87.984961
407149.550000,3289482.976956,273406.045628,546.755748,0.859199,-87.967128
407149.560000,3289483.011166,273405.381829,546.738707,0.857157,-87.949410
407149.570000,3289483.045409,273404.718013,546.721655,0.855164,-87.931819
407149.580000,3289483.079685,273404.054178,546.704591,0.853218,-87.914366
407149.590000,3289483.113996,273403.390325,546.687517,0.851318,-87.897063
407149.600000,3289483.148343,273402.726454,546.670433,0.849465,-87.879921
407149.610000,3289483.182728,273402.062565,546.653340,0.847657,-87.862952
407149.620000,3289483.217152,273401.398659,546.636238,0.845895,-87.846167
407149.630000,3289483.251615,273400.734734,546.619128,0.844176,-87.829578
407149.640000,3289483.286120,273400.070792,546.602010,0.842502,-87.813197
407149.650000,3289483.320668,273399.406833,546.584884,0.840871,-87.797034
407149.660000,3289483.355260,273398.742856,546.567753,0.839282,-87.781102
407149.670000,3289483.389897,273398.078862,546.550615,0.837736,-87.765411
407149.680000,3289483.424580,273397.414850,546.533472,0.836232,-87.749974
407149.690000,3289483.459311,273396.750821,546.516324,0.834768,-87.734802
407149.700000,3289483.494092,273396.086775,546.499172,0.833345,-87.719907
407149.710000,3289483.528923,273395.422712,546.482017,0.831962,-87.705299
407149.720000,3289483.563805,273394.758633,546.464858,0.830618,-87.690991
407149.730000,3289483.598741,273394.094536,546.447697,0.829313,-87.676994
407149.740000,3289483.633731,273393.430423,546.430533,0.828046,-87.663320
407149.750000,3289483.668776,273392.766293,546.413369,0.826817,-87.649980
407149.760000,3289483.703879,273392.102147,546.396203,0.825625,-87.636985
407149.770000,3289483.739040,273391.437984,546.379038,0.824470,-87.624348
407149.780000,3289483.774260,273390.773805,546.361872,0.823350,-87.612079
407149.790000,3289483.809541,273390.109610,546.344708,0.822266,-87.600190
407149.800000,3289483.844884,273389.445398,546.327545,0.821217,-87.588693
407149.810000,3289483.880290,273388.781171,546.310384,0.820202,-87.577600
407149.820000,3289483.915761,273388.116927,546.293226,0.819220,-87.566921
407149.830000,3289483.951299,273387.452668,546.276071,0.818272,-87.556668
407149.840000,3289483.986903,273386.788393,546.258920,0.817356,-87.546853
407149.850000,3289484.022576,273386.124102,546.241773,0.816473,-87.537487
407149.860000,3289484.058319,273385.459796,546.224632,0.815621,-87.528583
407149.870000,3289484.094133,273384.795474,546.207495,0.814799,-87.520150
407149.880000,3289484.130019,273384.131137,546.190365,0.814008,-87.512202
407149.890000,3289484.165979,273383.466784,546.173241,0.813247,-87.504748
407149.900000,3289484.202014,273382.802417,546.156125,0.812515,-87.497802
407149.910000,3289484.238126,273382.138034,546.139016,0.811811,-87.491374
407149.920000,3289484.274315,273381.473636,546.121916,0.811135,-87.485477
407149.930000,3289484.310583,273380.809224,546.104825,0.810487,-87.480120
407149.940000,3289484.346932,273380.144796,546.087743,0.809866,-87.475317
407149.950000,3289484.383361,273379.480354,546.070671,0.809271,-87.471078
407149.960000,3289484.419874,273378.815897,546.053610,0.808702,-87.467415
407149.970000,3289484.456471,273378.151426,546.036561,0.808159,-87.464340
407149.980000,3289484.493153,273377.486940,546.019523,0.807639,-87.461864
407149.990000,3289484.529922,273376.822440,546.002497,0.807144,-87.459998
407150.000000,3289484.566779,273376.157925,545.985484,0.806673,-87.458755
407150.010000,3289484.603724,273375.493396,545.968485,0.806223,-87.458142
407150.020000,3289484.640758,273374.828853,545.951499,0.805794,-87.458153
407150.030000,3289484.677878,273374.164296,545.934526,0.805386,-87.458778
407150.040000,3289484.715083,273373.499723,545.917565,0.804998,-87.460005
407150.050000,3289484.752372,273372.835136,545.900616,0.804630,-87.461824
407150.060000,3289484.789744,273372.170533,545.883679,0.804281,-87.464223
407150.070000,3289484.827196,273371.505914,545.866754,0.803952,-87.467193
407150.080000,3289484.864728,273370.841280,545.849840,0.803641,-87.470722
407150.090000,3289484.902338,273370.176630,545.832936,0.803349,-87.474800
407150.100000,3289484.940025,273369.511964,545.816042,0.803076,-87.479415
407150.110000,3289484.977787,273368.847282,545.799159,0.802820,-87.484557
407150.120000,3289485.015623,273368.182583,545.782285,0.802583,-87.490216
407150.130000,3289485.053532,273367.517867,545.765421,0.802362,-87.496380
407150.140000,3289485.091512,273366.853134,545.748565,0.802159,-87.503038
407150.150000,3289485.129561,273366.188384,545.731718,0.801973,-87.510181
407150.160000,3289485.167679,273365.523616,545.714879,0.801803,-87.517796
407150.170000,3289485.205865,273364.858831,545.698049,0.801649,-87.525873
407150.180000,3289485.244115,273364.194028,545.681225,0.801511,-87.534402
407150.190000,3289485.282430,273363.529207,545.664409,0.801389,-87.543372
407150.200000,3289485.320808,273362.864367,545.647600,0.801282,-87.552771
407150.210000,3289485.359248,273362.199509,545.630797,0.801190,-87.562590
407150.220000,3289485.397747,273361.534632,545.614000,0.801113,-87.572816
407150.230000,3289485.436305,273360.869736,545.597209,0.801050,-87.583441
407150.240000,3289485.474920,273360.204821,545.580423,0.801001,-87.594451
407150.250000,3289485.513591,273359.539886,545.563643,0.800965,-87.605838
407150.260000,3289485.552317,273358.874932,545.546867,0.800944,-87.617590
407150.270000,3289485.591096,273358.209958,545.530095,0.800935,-87.629696
407150.280000,3289485.629926,273357.544964,545.513328,0.800939,-87.642146
407150.290000,3289485.668807,273356.879949,545.496564,0.800956,-87.654929
407150.300000,3289485.707736,273356.214914,545.479803,0.800985,-87.668033
407150.310000,3289485.746713,273355.549859,545.463045,0.801026,-87.681449
407150.320000,3289485.785737,273354.884782,545.446290,0.801079,-87.695165
407150.330000,3289485.824805,273354.219684,545.429537,0.801142,-87.709170
407150.340000,3289485.863916,273353.554565,545.412786,0.801217,-87.723454
407150.350000,3289485.903069,273352.889424,545.396036,0.801303,-87.738007
407150.360000,3289485.942263,273352.224261,545.379288,0.801399,-87.752816
407150.370000,3289485.981496,273351.559076,545.362540,0.801505,-87.767872
407150.380000,3289486.020766,273350.893869,545.345793,0.801620,-87.783164
407150.390000,3289486.060073,273350.228639,545.329046,0.801745,-87.798680
407150.400000,3289486.099416,273349.563387,545.312299,0.801880,-87.814411
407150.410000,3289486.138791,273348.898111,545.295551,0.802023,-87.830344
407150.420000,3289486.178199,273348.232813,545.278802,0.802175,-87.846470
407150.430000,3289486.217638,273347.567491,545.262051,0.802335,-87.862778
407150.440000,3289486.257106,273346.902146,545.245299,0.802503,-87.879257
407150.450000,3289486.296602,273346.236777,545.228545,0.802679,-87.895896
407150.460000,3289486.336124,273345.571383,545.211789,0.802861,-87.912684
407150.470000,3289486.375672,273344.905966,545.195030,0.803051,-87.929610
407150.480000,3289486.415244,273344.240524,545.178268,0.803248,-87.946665
407150.490000,3289486.454838,273343.575057,545.161502,0.803451,-87.963836
407150.500000,3289486.494453,273342.909566,545.144733,0.803660,-87.981114
407150.510000,3289486.534088,273342.244049,545.127959,0.803875,-87.998486
407150.520000,3289486.573741,273341.578507,545.111181,0.804096,-88.015944
407150.530000,3289486.613411,273340.912939,545.094398,0.804322,-88.033475
407150.540000,3289486.653096,273340.247346,545.077610,0.804552,-88.051069
407150.550000,3289486.692796,273339.581726,545.060817,0.804787,-88.068715
407150.560000,3289486.732508,273338.916081,545.044017,0.805027,-88.086403
407150.570000,3289486.772231,273338.250409,545.027211,0.805270,-88.104121
407150.580000,3289486.811964,273337.584710,545.010399,0.805517,-88.121859
407150.590000,3289486.851706,273336.918984,544.993579,0.805768,-88.139607
407150.600000,3289486.891455,273336.253232,544.976752,0.806021,-88.157352
407150.610000,3289486.931210,273335.587452,544.959918,0.806277,-88.175085
407150.620000,3289486.970969,273334.921644,544.943075,0.806536,-88.192794
407150.630000,3289487.010731,273334.255809,544.926225,0.806797,-88.210470
407150.640000,3289487.050494,273333.589945,544.909365,0.807059,-88.228100
407150.650000,3289487.090258,273332.924054,544.892496,0.807323,-88.245675
407150.660000,3289487.130020,273332.258134,544.875618,0.807589,-88.263183
407150.670000,3289487.169780,273331.592185,544.858730,0.807855,-88.280614
407150.680000,3289487.209536,273330.926208,544.841832,0.808122,-88.297957
407150.690000,3289487.249286,273330.260202,544.824923,0.808389,-88.315201
407150.700000,3289487.289029,273329.594166,544.808004,0.808656,-88.332336
407150.710000,3289487.328765,273328.928101,544.791073,0.808923,-88.349349
407150.720000,3289487.368490,273328.262006,544.774130,0.809189,-88.366232
407150.730000,3289487.408205,273327.595881,544.757176,0.809454,-88.382973
407150.740000,3289487.447907,273326.929726,544.740210,0.809718,-88.399561
407150.750000,3289487.487595,273326.263540,544.723231,0.809981,-88.415985
407150.760000,3289487.527269,273325.597324,544.706238,0.810241,-88.432235
407150.770000,3289487.566925,273324.931077,544.689233,0.810500,-88.448299
407150.780000,3289487.606564,273324.264799,544.672214,0.810756,-88.464168
407150.790000,3289487.646183,273323.598490,544.655180,0.811009,-88.479830
407150.800000,3289487.685782,273322.932149,544.638133,0.811260,-88.495274
407150.810000,3289487.725358,273322.265777,544.621070,0.811506,-88.510490
407150.820000,3289487.764911,273321.599372,544.603993,0.811750,-88.525467
407150.830000,3289487.804439,273320.932936,544.586900,0.811989,-88.540194
407150.840000,3289487.843941,273320.266467,544.569791,0.812224,-88.554660
407150.850000,3289487.883415,273319.599966,544.552666,0.812454,-88.568855
407150.860000,3289487.922860,273318.933432,544.535525,0.812680,-88.582767
407150.870000,3289487.962274,273318.266864,544.518366,0.812900,-88.596387
407150.880000,3289488.001656,273317.600264,544.501191,0.813115,-88.609702
407150.890000,3289488.041005,273316.933630,544.483998,0.813323,-88.622703
407150.900000,3289488.080320,273316.266963,544.466787,0.813526,-88.635378
407150.910000,3289488.119598,273315.600261,544.449557,0.813723,-88.647717
407150.920000,3289488.158839,273314.933526,544.432309,0.813912,-88.659709
407150.930000,3289488.198041,273314.266756,544.415042,0.814095,-88.671343
407150.940000,3289488.237203,273313.599951,544.397756,0.814270,-88.682609
407150.950000,3289488.276323,273312.933112,544.380450,0.814438,-88.693495
407150.960000,3289488.315400,273312.266238,544.363124,0.814597,-88.703991
407150.970000,3289488.354433,273311.599329,544.345777,0.814749,-88.714086
407150.980000,3289488.393420,273310.932384,544.328410,0.814891,-88.723769
407150.990000,3289488.432359,273310.265403,544.311021,0.815025,-88.733029
407151.000000,3289488.471250,273309.598387,544.293611,0.815150,-88.741856
407151.010000,3289488.510091,273308.931335,544.276179,0.815267,-88.750242
407151.020000,3289488.548883,273308.264247,544.258725,0.815380,-88.758187
407151.030000,3289488.587625,273307.597123,544.241247,0.815488,-88.765701
407151.040000,3289488.626319,273306.929965,544.223744,0.815594,-88.772789
407151.050000,3289488.664963,273306.262772,544.206215,0.815697,-88.779459
407151.060000,3289488.703560,273305.595544,544.188660,0.815799,-88.785717
407151.070000,3289488.742108,273304.928282,544.171077,0.815901,-88.791570
407151.080000,3289488.780610,273304.260986,544.153466,0.816003,-88.797025
407151.090000,3289488.819064,273303.593657,544.135826,0.816107,-88.802090
407151.100000,3289488.857471,273302.926295,544.118156,0.816213,-88.806771
407151.110000,3289488.895832,273302.258900,544.100454,0.816322,-88.811074
407151.120000,3289488.934147,273301.591473,544.082720,0.816436,-88.815007
407151.130000,3289488.972416,273300.924013,544.064953,0.816555,-88.818577
407151.140000,3289489.010640,273300.256522,544.047152,0.816679,-88.821791
407151.150000,3289489.048818,273299.588999,544.029316,0.816811,-88.824654
407151.160000,3289489.086953,273298.921445,544.011444,0.816950,-88.827176
407151.170000,3289489.125043,273298.253860,543.993535,0.817099,-88.829361
407151.180000,3289489.163089,273297.586244,543.975589,0.817256,-88.831218
407151.190000,3289489.201091,273296.918599,543.957604,0.817425,-88.832753
407151.200000,3289489.239051,273296.250923,543.939579,0.817605,-88.833973
407151.210000,3289489.276968,273295.583218,543.921513,0.817797,-88.834884
407151.220000,3289489.314842,273294.915484,543.903406,0.818002,-88.835495
407151.230000,3289489.352674,273294.247721,543.885257,0.818222,-88.835811
407151.240000,3289489.390465,273293.579929,543.867064,0.818457,-88.835839
407151.250000,3289489.428214,273292.912110,543.848827,0.818707,-88.835587
407151.260000,3289489.465922,273292.244262,543.830544,0.818975,-88.835062
407151.270000,3289489.503590,273291.576387,543.812216,0.819260,-88.834269
407151.280000,3289489.541217,273290.908484,543.793840,0.819564,-88.833217
407151.290000,3289489.578805,273290.240555,543.775416,0.819888,-88.831912
407151.300000,3289489.616353,273289.572598,543.756943,0.820232,-88.830361
407151.310000,3289489.653862,273288.904616,543.738420,0.820598,-88.828570
407151.320000,3289489.691332,273288.236608,543.719846,0.820986,-88.826547
407151.330000,3289489.728764,273287.568574,543.701221,0.821397,-88.824299
407151.340000,3289489.766157,273286.900515,543.682542,0.821832,-88.821833
407151.350000,3289489.803513,273286.232431,543.663810,0.822292,-88.819155
407151.360000,3289489.840832,273285.564322,543.645023,0.822779,-88.816272
407151.370000,3289489.878113,273284.896189,543.626181,0.823292,-88.813191
407151.380000,3289489.915358,273284.228032,543.607282,0.823833,-88.809920
407151.390000,3289489.952567,273283.559852,543.588325,0.824403,-88.806464
407151.400000,3289489.989740,273282.891648,543.569310,0.825002,-88.802832
407151.410000,3289490.026877,273282.223421,543.550236,0.825632,-88.799029
407151.420000,3289490.063979,273281.555172,543.531102,0.826293,-88.795063
407151.430000,3289490.101046,273280.886900,543.511906,0.826986,-88.790940
407151.440000,3289490.138079,273280.218606,543.492648,0.827713,-88.786669
407151.450000,3289490.175078,273279.550290,543.473327,0.828473,-88.782254
407151.460000,3289490.212043,273278.881953,543.453942,0.829269,-88.777704
407151.470000,3289490.248975,273278.213595,543.434492,0.830101,-88.773025
407151.480000,3289490.285873,273277.545217,543.414976,0.830970,-88.768224
407151.490000,3289490.322739,273276.876818,543.395393,0.831876,-88.763308
407151.500000,3289490.359573,273276.208399,543.375743,0.832821,-88.758284
407151.510000,3289490.396375,273275.539960,543.356024,0.833805,-88.753159
407151.520000,3289490.433146,273274.871502,543.336235,0.834830,-88.747939
407151.530000,3289490.469885,273274.203025,543.316375,0.835896,-88.742632
407151.540000,3289490.506593,273273.534529,543.296444,0.837005,-88.737244
407151.550000,3289490.543271,273272.866014,543.276440,0.838157,-88.731783
407151.560000,3289490.579919,273272.197482,543.256363,0.839353,-88.726255
407151.570000,3289490.616537,273271.528932,543.236212,0.840594,-88.720668
407151.580000,3289490.653126,273270.860364,543.215986,0.841880,-88.715027
407151.590000,3289490.689686,273270.191779,543.195683,0.843214,-88.709340
407151.600000,3289490.726217,273269.523178,543.175303,0.844595,-88.703615
407151.610000,3289490.762720,273268.854560,543.154845,0.846025,-88.697857
407151.620000,3289490.799194,273268.185926,543.134307,0.847505,-88.692073
407151.630000,3289490.835642,273267.517276,543.113690,0.849035,-88.686271
407151.640000,3289490.872062,273266.848611,543.092992,0.850616,-88.680458
407151.650000,3289490.908455,273266.179930,543.072212,0.852249,-88.674640
407151.660000,3289490.944822,273265.511235,543.051350,0.853936,-88.668824
407151.670000,3289490.981163,273264.842525,543.030403,0.855677,-88.663018
407151.680000,3289491.017478,273264.173802,543.009372,0.857473,-88.657227
407151.690000,3289491.053768,273263.505064,542.988255,0.859324,-88.651459
407151.700000,3289491.090032,273262.836313,542.967052,0.861232,-88.645722
407151.710000,3289491.126272,273262.167548,542.945761,0.863199,-88.640021
407151.720000,3289491.162488,273261.498771,542.924382,0.865223,-88.634363
407151.730000,3289491.198680,273260.829981,542.902914,0.867307,-88.628756
407151.740000,3289491.234848,273260.161179,542.881355,0.869452,-88.623207
407151.750000,3289491.270993,273259.492366,542.859705,0.871658,-88.617722
407151.760000,3289491.307115,273258.823540,542.837962,0.873926,-88.612308
407151.770000,3289491.343215,273258.154704,542.816127,0.876257,-88.606972
407151.780000,3289491.379293,273257.485856,542.794198,0.878652,-88.601721
407151.790000,3289491.415349,273256.816998,542.772173,0.881113,-88.596563
407151.800000,3289491.451383,273256.148130,542.750053,0.883639,-88.591503
407151.810000,3289491.487396,273255.479252,542.727836,0.886232,-88.586548
407151.820000,3289491.523389,273254.810364,542.705521,0.888892,-88.581707
407151.830000,3289491.559362,273254.141467,542.683107,0.891621,-88.576984
407151.840000,3289491.595314,273253.472561,542.660594,0.894420,-88.572389
407151.850000,3289491.631247,273252.803647,542.637980,0.897289,-88.567926
407151.860000,3289491.667161,273252.134724,542.615264,0.900229,-88.563604
407151.870000,3289491.703056,273251.465793,542.592446,0.903241,-88.559429
407151.880000,3289491.738932,273250.796855,542.569525,0.906327,-88.555408
407151.890000,3289491.774791,273250.127910,542.546499,0.909486,-88.551547
407151.900000,3289491.810631,273249.458957,542.523368,0.912721,-88.547855
407151.910000,3289491.846454,273248.789998,542.500130,0.916031,-88.544337
407151.920000,3289491.882260,273248.121032,542.476786,0.919418,-88.541001
407151.930000,3289491.918050,273247.452061,542.453333,0.922883,-88.537853
407151.940000,3289491.953823,273246.783084,542.429771,0.926426,-88.534901
407151.950000,3289491.989580,273246.114101,542.406100,0.930049,-88.532151
407151.960000,3289492.025322,273245.445114,542.382317,0.933752,-88.529610
407151.970000,3289492.061048,273244.776122,542.358423,0.937536,-88.527285
407151.980000,3289492.096760,273244.107125,542.334415,0.941402,-88.525184
407151.990000,3289492.132457,273243.438125,542.310294,0.945352,-88.523312
407152.000000,3289492.168139,273242.769121,542.286058,0.949385,-88.521677
407152.010000,3289492.203808,273242.100113,542.261707,0.953498,-88.520285
407152.020000,3289492.239464,273241.431102,542.237243,0.957683,-88.519137
407152.030000,3289492.275105,273240.762087,542.212666,0.961938,-88.518232
407152.040000,3289492.310732,273240.093068,542.187980,0.966261,-88.517566
407152.050000,3289492.346346,273239.424044,542.163185,0.970649,-88.517138
407152.060000,3289492.381945,273238.755016,542.138283,0.975101,-88.516945
407152.070000,3289492.417530,273238.085982,542.113278,0.979615,-88.516984
407152.080000,3289492.453101,273237.416944,542.088169,0.984188,-88.517255
407152.090000,3289492.488658,273236.747900,542.062960,0.988818,-88.517754
407152.100000,3289492.524200,273236.078850,542.037651,0.993504,-88.518479
407152.110000,3289492.559728,273235.409794,542.012246,0.998242,-88.519428
407152.120000,3289492.595242,273234.740732,541.986745,1.003031,-88.520599
407152.130000,3289492.630741,273234.071664,541.961151,1.007869,-88.521990
407152.140000,3289492.666225,273233.402589,541.935465,1.012753,-88.523597
407152.150000,3289492.701695,273232.733506,541.909690,1.017682,-88.525420
407152.160000,3289492.737150,273232.064417,541.883826,1.022653,-88.527456
407152.170000,3289492.772590,273231.395320,541.857876,1.027664,-88.529702
407152.180000,3289492.808016,273230.726215,541.831843,1.032713,-88.532156
407152.190000,3289492.843426,273230.057102,541.805726,1.037798,-88.534817
407152.200000,3289492.878822,273229.387980,541.779530,1.042917,-88.537681
407152.210000,3289492.914202,273228.718850,541.753254,1.048067,-88.540747
407152.220000,3289492.949567,273228.049711,541.726902,1.053247,-88.544012
407152.230000,3289492.984917,273227.380563,541.700475,1.058454,-88.547475
407152.240000,3289493.020252,273226.711406,541.673974,1.063686,-88.551132
407152.250000,3289493.055572,273226.042239,541.647403,1.068941,-88.554982
407152.260000,3289493.090876,273225.373062,541.620762,1.074217,-88.559022
407152.270000,3289493.126165,273224.703874,541.594053,1.079512,-88.563250
407152.280000,3289493.161438,273224.034677,541.567278,1.084823,-88.567665
407152.290000,3289493.196696,273223.365468,541.540440,1.090149,-88.572263
407152.300000,3289493.231938,273222.696249,541.513539,1.095487,-88.577042
407152.310000,3289493.267164,273222.027018,541.486579,1.100835,-88.582000
407152.320000,3289493.302375,273221.357776,541.459560,1.106192,-88.587136
407152.330000,3289493.337570,273220.688522,541.432484,1.111554,-88.592446
407152.340000,3289493.372748,273220.019256,541.405354,1.116920,-88.597928
407152.350000,3289493.407911,273219.349978,541.378171,1.122288,-88.603581
407152.360000,3289493.443058,273218.680687,541.350937,1.127655,-88.609402
407152.370000,3289493.478189,273218.011384,541.323653,1.133020,-88.615388
407152.380000,3289493.513304,273217.342067,541.296323,1.138379,-88.621538
407152.390000,3289493.548402,273216.672737,541.268947,1.143732,-88.627849
407152.400000,3289493.583484,273216.003393,541.241527,1.149076,-88.634319
407152.410000,3289493.618550,273215.334036,541.214066,1.154409,-88.640946
407152.420000,3289493.653599,273214.664664,541.186565,1.159728,-88.647728
407152.430000,3289493.688632,273213.995278,541.159025,1.165032,-88.654661
407152.440000,3289493.723648,273213.325878,541.131450,1.170318,-88.661745
407152.450000,3289493.758648,273212.656462,541.103840,1.175584,-88.668976
407152.460000,3289493.793631,273211.987031,541.076197,1.180829,-88.676353
407152.470000,3289493.828598,273211.317585,541.048524,1.186050,-88.683874
407152.480000,3289493.863547,273210.648123,541.020822,1.191244,-88.691535
407152.490000,3289493.898480,273209.978645,540.993093,1.196410,-88.699335
407152.500000,3289493.933395,273209.309151,540.965339,1.201546,-88.707272
407152.510000,3289493.968294,273208.639641,540.937562,1.206649,-88.715343
407152.520000,3289494.003176,273207.970113,540.909763,1.211717,-88.723547
407152.530000,3289494.038040,273207.300569,540.881945,1.216749,-88.731880
407152.540000,3289494.072887,273206.631007,540.854108,1.221741,-88.740340
407152.550000,3289494.107718,273205.961428,540.826256,1.226693,-88.748926
407152.560000,3289494.142530,273205.291831,540.798390,1.231601,-88.757636
407152.570000,3289494.177326,273204.622216,540.770512,1.236464,-88.766466
407152.580000,3289494.212103,273203.952583,540.742623,1.241279,-88.775415
407152.590000,3289494.246864,273203.282931,540.714726,1.246045,-88.784480
407152.600000,3289494.281607,273202.613260,540.686822,1.250758,-88.793659
407152.610000,3289494.316332,273201.943570,540.658913,1.255418,-88.802950
407152.620000,3289494.351039,273201.273860,540.631002,1.260022,-88.812351
407152.630000,3289494.385729,273200.604131,540.603089,1.264567,-88.821860
407152.640000,3289494.420400,273199.934382,540.575176,1.269052,-88.831473
407152.650000,3289494.455054,273199.264613,540.547267,1.273475,-88.841190
407152.660000,3289494.489690,273198.594824,540.519362,1.277833,-88.851007
407152.670000,3289494.524308,273197.925014,540.491463,1.282124,-88.860923
407152.680000,3289494.558908,273197.255183,540.463572,1.286346,-88.870935
407152.690000,3289494.593489,273196.585330,540.435691,1.290497,-88.881041
407152.700000,3289494.628052,273195.915456,540.407822,1.294575,-88.891238
407152.710000,3289494.662597,273195.245561,540.379966,1.298578,-88.901526
407152.720000,3289494.697124,273194.575643,540.352126,1.302503,-88.911900
407152.730000,3289494.731632,273193.905703,540.324304,1.306349,-88.922360
407152.740000,3289494.766122,273193.235741,540.296500,1.310113,-88.932902
407152.750000,3289494.800593,273192.565756,540.268718,1.313793,-88.943525
407152.760000,3289494.835046,273191.895747,540.240958,1.317387,-88.954226
407152.770000,3289494.869479,273191.225716,540.213223,1.320892,-88.965003
407152.780000,3289494.903894,273190.555661,540.185515,1.324308,-88.975854
407152.790000,3289494.938291,273189.885582,540.157835,1.327631,-88.986777
407152.800000,3289494.972668,273189.215479,540.130185,1.330859,-88.997769
407152.810000,3289495.007026,273188.545351,540.102568,1.333991,-89.008828
407152.820000,3289495.041366,273187.875199,540.074984,1.337024,-89.019952
407152.830000,3289495.075686,273187.205022,540.047436,1.339956,-89.031138
407152.840000,3289495.109987,273186.534820,540.019926,1.342784,-89.042385
407152.850000,3289495.144269,273185.864592,539.992455,1.345508,-89.053690
407152.860000,3289495.178532,273185.194339,539.965026,1.348124,-89.065051
407152.870000,3289495.212775,273184.524060,539.937639,1.350631,-89.076466
407152.880000,3289495.246999,273183.853754,539.910298,1.353025,-89.087932
407152.890000,3289495.281203,273183.183423,539.883004,1.355307,-89.099447
407152.900000,3289495.315388,273182.513064,539.855758,1.357472,-89.111009
407152.910000,3289495.349553,273181.842678,539.828563,1.359519,-89.122616
407152.920000,3289495.383699,273181.172266,539.801420,1.361445,-89.134265
407152.930000,3289495.417825,273180.501825,539.774332,1.363250,-89.145954
407152.940000,3289495.451931,273179.831357,539.747300,1.364930,-89.157682
407152.950000,3289495.486017,273179.160861,539.720325,1.366483,-89.169445
407152.960000,3289495.520083,273178.490336,539.693411,1.367907,-89.181241
407152.970000,3289495.554130,273177.819783,539.666558,1.369201,-89.193069
407152.980000,3289495.588156,273177.149201,539.639769,1.370361,-89.204926
407152.990000,3289495.622162,273176.478590,539.613044,1.371387,-89.216809
407153.000000,3289495.656148,273175.807950,539.586388,1.372275,-89.228717
407153.010000,3289495.690113,273175.137280,539.559799,1.373029,-89.240646
407153.020000,3289495.724058,273174.466581,539.533280,1.373657,-89.252590
407153.030000,3289495.757983,273173.795852,539.506828,1.374162,-89.264546
407153.040000,3289495.791886,273173.125094,539.480444,1.374545,-89.276511
407153.050000,3289495.825768,273172.454307,539.454127,1.374810,-89.288480
407153.060000,3289495.859629,273171.783490,539.427877,1.374959,-89.300450
407153.070000,3289495.893468,273171.112645,539.401694,1.374994,-89.312418
407153.080000,3289495.927285,273170.441772,539.375576,1.374918,-89.324380
407153.090000,3289495.961080,273169.770869,539.349523,1.374733,-89.336332
407153.100000,3289495.994853,273169.099939,539.323536,1.374443,-89.348270
407153.110000,3289496.028602,273168.428979,539.297613,1.374049,-89.360192
407153.120000,3289496.062330,273167.757992,539.271753,1.373554,-89.372093
407153.130000,3289496.096034,273167.086977,539.245958,1.372961,-89.383970
407153.140000,3289496.129714,273166.415933,539.220226,1.372272,-89.395818
407153.150000,3289496.163371,273165.744862,539.194556,1.371490,-89.407636
407153.160000,3289496.197005,273165.073763,539.168948,1.370617,-89.419418
407153.170000,3289496.230614,273164.402636,539.143403,1.369655,-89.431162
407153.180000,3289496.264199,273163.731482,539.117918,1.368608,-89.442863
407153.190000,3289496.297760,273163.060301,539.092494,1.367478,-89.454518
407153.200000,3289496.331295,273162.389092,539.067131,1.366267,-89.466124
407153.210000,3289496.364806,273161.717857,539.041828,1.364978,-89.477677
407153.220000,3289496.398292,273161.046594,539.016584,1.363614,-89.489172
407153.230000,3289496.431752,273160.375305,538.991399,1.362176,-89.500608
407153.240000,3289496.465187,273159.703989,538.966273,1.360668,-89.511979
407153.250000,3289496.498596,273159.032646,538.941204,1.359092,-89.523282
407153.260000,3289496.531978,273158.361277,538.916194,1.357451,-89.534515
407153.270000,3289496.565334,273157.689882,538.891240,1.355746,-89.545672
407153.280000,3289496.598664,273157.018460,538.866344,1.353982,-89.556751
407153.290000,3289496.631967,273156.347013,538.841503,1.352159,-89.567747
407153.300000,3289496.665243,273155.675539,538.816719,1.350281,-89.578658
407153.310000,3289496.698491,273155.004040,538.791990,1.348351,-89.589479
407153.320000,3289496.731712,273154.332515,538.767315,1.346370,-89.600208
407153.330000,3289496.764905,273153.660964,538.742696,1.344342,-89.610839
407153.340000,3289496.798070,273152.989389,538.718130,1.342268,-89.621371
407153.350000,3289496.831207,273152.317787,538.693618,1.340152,-89.631798
407153.360000,3289496.864316,273151.646161,538.669159,1.337996,-89.642118
407153.370000,3289496.897396,273150.974510,538.644752,1.335802,-89.652327
407153.380000,3289496.930447,273150.302833,538.620398,1.333573,-89.662421
407153.390000,3289496.963468,273149.631132,538.596095,1.331312,-89.672397
407153.400000,3289496.996461,273148.959407,538.571844,1.329021,-89.682250
407153.410000,3289497.029423,273148.287656,538.547644,1.326702,-89.691978
407153.420000,3289497.062356,273147.615882,538.523494,1.324359,-89.701577
407153.430000,3289497.095259,273146.944083,538.499394,1.321993,-89.711043
407153.440000,3289497.128131,273146.272260,538.475343,1.319607,-89.720373
407153.450000,3289497.160973,273145.600413,538.451341,1.317204,-89.729562
407153.460000,3289497.193784,273144.928542,538.427388,1.314787,-89.738607
407153.470000,3289497.226564,273144.256647,538.403483,1.312357,-89.747506
407153.480000,3289497.259313,273143.584729,538.379626,1.309918,-89.756253
407153.490000,3289497.292030,273142.912787,538.355816,1.307471,-89.764846
407153.500000,3289497.324715,273142.240822,538.332052,1.305020,-89.773280
407153.510000,3289497.357369,273141.568834,538.308335,1.302567,-89.781553
407153.520000,3289497.389990,273140.896822,538.284664,1.300114,-89.789660
407153.530000,3289497.422579,273140.224788,538.261038,1.297664,-89.797598
407153.540000,3289497.455135,273139.552730,538.237457,1.295220,-89.805363
407153.550000,3289497.487658,273138.880650,538.213920,1.292784,-89.812952
407153.560000,3289497.520148,273138.208547,538.190427,1.290358,-89.820361
407153.570000,3289497.552605,273137.536422,538.166978,1.287946,-89.827587
407153.580000,3289497.585028,273136.864275,538.143572,1.285549,-89.834625
407153.590000,3289497.617418,273136.192105,538.120209,1.283171,-89.841473
407153.600000,3289497.649773,273135.519913,538.096888,1.280813,-89.848126
407153.610000,3289497.682094,273134.847699,538.073609,1.278479,-89.854581
407153.620000,3289497.714380,273134.175464,538.050371,1.276170,-89.860834
407153.630000,3289497.746632,273133.503206,538.027173,1.273890,-89.866882
407153.640000,3289497.778848,273132.830927,538.004016,1.271640,-89.872722
407153.650000,3289497.811030,273132.158627,537.980899,1.269424,-89.878348
407153.660000,3289497.843176,273131.486305,537.957822,1.267244,-89.883759
407153.670000,3289497.875286,273130.813962,537.934783,1.265103,-89.888949
407153.680000,3289497.907360,273130.141598,537.911783,1.263003,-89.893917
407153.690000,3289497.939398,273129.469213,537.888821,1.260946,-89.898657
407153.700000,3289497.971400,273128.796808,537.865897,1.258935,-89.903167
407153.710000,3289498.003365,273128.124381,537.843010,1.256973,-89.907442
407153.720000,3289498.035293,273127.451934,537.820160,1.255062,-89.911479
407153.730000,3289498.067184,273126.779467,537.797345,1.253205,-89.915275
407153.740000,3289498.099037,273126.106979,537.774567,1.251404,-89.918826
407153.750000,3289498.130853,273125.434471,537.751824,1.249661,-89.922128
407153.760000,3289498.162632,273124.761943,537.729116,1.247980,-89.925178
407153.770000,3289498.194372,273124.089395,537.706443,1.246363,-89.927972
407153.780000,3289498.226074,273123.416828,537.683803,1.244813,-89.930506
407153.790000,3289498.257737,273122.744240,537.661197,1.243331,-89.932777
407153.800000,3289498.289362,273122.071633,537.638624,1.241920,-89.934781
407153.810000,3289498.320948,273121.399007,537.616084,1.240584,-89.936514
407153.820000,3289498.352494,273120.726361,537.593576,1.239324,-89.937974
407153.830000,3289498.384001,273120.053697,537.571099,1.238143,-89.939155
407153.840000,3289498.415468,273119.381013,537.548654,1.237044,-89.940056
407153.850000,3289498.446896,273118.708310,537.526240,1.236029,-89.940671
407153.860000,3289498.478283,273118.035589,537.503856,1.235101,-89.940998
407153.870000,3289498.509630,273117.362848,537.481502,1.234261,-89.941033
407153.880000,3289498.540936,273116.690090,537.459177,1.233514,-89.940772
407153.890000,3289498.572201,273116.017313,537.436882,1.232860,-89.940211
407153.900000,3289498.603426,273115.344517,537.414615,1.232304,-89.939347
407153.910000,3289498.634609,273114.671704,537.392376,1.231847,-89.938177
407153.920000,3289498.665750,273113.998872,537.370164,1.231491,-89.936696
407153.930000,3289498.696850,273113.326023,537.347980,1.231241,-89.934902
407153.940000,3289498.727907,273112.653156,537.325823,1.231097,-89.932789
407153.950000,3289498.758923,273111.980271,537.303691,1.231062,-89.930356
407153.960000,3289498.789896,273111.307369,537.281586,1.231140,-89.927598
407153.970000,3289498.820826,273110.634450,537.259506,1.231331,-89.924511
407153.980000,3289498.851713,273109.961513,537.237451,1.231641,-89.921093
407153.990000,3289498.882557,273109.288559,537.215420,1.232069,-89.917338
407154.000000,3289498.913357,273108.615588,537.193414,1.232620,-89.913245
407154.010000,3289498.944114,273107.942600,537.171431,1.233292,-89.908811
407154.020000,3289498.974828,273107.269595,537.149471,1.234081,-89.904044
407154.030000,3289499.005498,273106.596574,537.127535,1.234985,-89.898947
407154.040000,3289499.036124,273105.923536,537.105623,1.236001,-89.893529
407154.050000,3289499.066707,273105.250482,537.083735,1.237130,-89.887794
407154.060000,3289499.097247,273104.577411,537.061871,1.238367,-89.881748
407154.070000,3289499.127744,273103.904324,537.040030,1.239712,-89.875397
407154.080000,3289499.158198,273103.231220,537.018214,1.241163,-89.868747
407154.090000,3289499.188609,273102.558101,536.996422,1.242717,-89.861804
407154.100000,3289499.218977,273101.884965,536.974654,1.244373,-89.854574
407154.110000,3289499.249302,273101.211813,536.952910,1.246129,-89.847063
407154.120000,3289499.279584,273100.538645,536.931190,1.247983,-89.839277
407154.130000,3289499.309824,273099.865462,536.909495,1.249933,-89.831220
407154.140000,3289499.340021,273099.192262,536.887824,1.251978,-89.822901
407154.150000,3289499.370176,273098.519048,536.866177,1.254114,-89.814323
407154.160000,3289499.400288,273097.845817,536.844556,1.256341,-89.805494
407154.170000,3289499.430358,273097.172571,536.822959,1.258657,-89.796418
407154.180000,3289499.460386,273096.499309,536.801386,1.261059,-89.787103
407154.190000,3289499.490372,273095.826033,536.779838,1.263546,-89.777553
407154.200000,3289499.520315,273095.152741,536.758315,1.266115,-89.767775
407154.210000,3289499.550217,273094.479433,536.736817,1.268766,-89.757775
407154.220000,3289499.580077,273093.806111,536.715344,1.271495,-89.747558
407154.230000,3289499.609895,273093.132774,536.693896,1.274302,-89.737130
407154.240000,3289499.639671,273092.459422,536.672474,1.277184,-89.726498
407154.250000,3289499.669405,273091.786055,536.651076,1.280140,-89.715666
407154.260000,3289499.699098,273091.112673,536.629703,1.283167,-89.704642
407154.270000,3289499.728750,273090.439277,536.608356,1.286263,-89.693431
407154.280000,3289499.758360,273089.765866,536.587035,1.289427,-89.682038
407154.290000,3289499.787929,273089.092440,536.565738,1.292657,-89.670470
407154.300000,3289499.817457,273088.419001,536.544467,1.295951,-89.658733
407154.310000,3289499.846943,273087.745547,536.523222,1.299307,-89.646832
407154.320000,3289499.876389,273087.072078,536.502003,1.302723,-89.634773
407154.330000,3289499.905794,273086.398596,536.480809,1.306197,-89.622562
407154.340000,3289499.935157,273085.725099,536.459641,1.309728,-89.610206
407154.350000,3289499.964480,273085.051589,536.438498,1.313313,-89.597709
407154.360000,3289499.993762,273084.378065,536.417382,1.316950,-89.585079
407154.370000,3289500.023004,273083.704527,536.396292,1.320638,-89.572320
407154.380000,3289500.052205,273083.030975,536.375227,1.324375,-89.559439
407154.390000,3289500.081365,273082.357409,536.354189,1.328158,-89.546441
407154.400000,3289500.110486,273081.683830,536.333177,1.331987,-89.533333
407154.410000,3289500.139565,273081.010238,536.312192,1.335859,-89.520119
407154.420000,3289500.168605,273080.336632,536.291232,1.339772,-89.506808
407154.430000,3289500.197605,273079.663013,536.270299,1.343724,-89.493403
407154.440000,3289500.226564,273078.989381,536.249393,1.347713,-89.479911
407154.450000,3289500.255484,273078.315736,536.228513,1.351738,-89.466338
407154.460000,3289500.284364,273077.642077,536.207659,1.355796,-89.452689
407154.470000,3289500.313203,273076.968406,536.186833,1.359887,-89.438971
407154.480000,3289500.342004,273076.294722,536.166033,1.364007,-89.425190
407154.490000,3289500.370764,273075.621025,536.145259,1.368155,-89.411351
407154.500000,3289500.399485,273074.947315,536.124513,1.372329,-89.397461
407154.510000,3289500.428167,273074.273593,536.103794,1.376526,-89.383524
407154.520000,3289500.456809,273073.599859,536.083101,1.380747,-89.369547
407154.530000,3289500.485412,273072.926111,536.062436,1.384987,-89.355537
407154.540000,3289500.513976,273072.252352,536.041798,1.389246,-89.341498
407154.550000,3289500.542501,273071.578580,536.021187,1.393522,-89.327437
407154.560000,3289500.570986,273070.904796,536.000603,1.397812,-89.313359
407154.570000,3289500.599433,273070.231000,535.980047,1.402115,-89.299271
407154.580000,3289500.627841,273069.557192,535.959518,1.406429,-89.285178
407154.590000,3289500.656210,273068.883373,535.939017,1.410751,-89.271087
407154.600000,3289500.684540,273068.209541,535.918543,1.415081,-89.257002
407154.610000,3289500.712832,273067.535698,535.898097,1.419416,-89.242931
407154.620000,3289500.741085,273066.861842,535.877678,1.423754,-89.228878
407154.630000,3289500.769300,273066.187976,535.857287,1.428094,-89.214850
407154.640000,3289500.797476,273065.514098,535.836924,1.432433,-89.200853
407154.650000,3289500.825614,273064.840208,535.816589,1.436769,-89.186893
407154.660000,3289500.853714,273064.166307,535.796282,1.441102,-89.172974
407154.670000,3289500.881776,273063.492395,535.776003,1.445428,-89.159105
407154.680000,3289500.909800,273062.818472,535.755752,1.449746,-89.145289
407154.690000,3289500.937785,273062.144538,535.735529,1.454054,-89.131533
407154.700000,3289500.965733,273061.470592,535.715335,1.458350,-89.117844
407154.710000,3289500.993644,273060.796636,535.695168,1.462633,-89.104226
407154.720000,3289501.021516,273060.122669,535.675031,1.466900,-89.090686
407154.730000,3289501.049351,273059.448692,535.654921,1.471149,-89.077229
407154.740000,3289501.077149,273058.774704,535.634840,1.475378,-89.063862
407154.750000,3289501.104909,273058.100705,535.614788,1.479587,-89.050591
407154.760000,3289501.132631,273057.426695,535.594764,1.483772,-89.037420
407154.770000,3289501.160316,273056.752676,535.574769,1.487932,-89.024357
407154.780000,3289501.187965,273056.078646,535.554803,1.492065,-89.011407
407154.790000,3289501.215576,273055.404606,535.534865,1.496169,-88.998576
407154.800000,3289501.243150,273054.730556,535.514957,1.500242,-88.985870
407154.810000,3289501.270687,273054.056495,535.495077,1.504282,-88.973294
407154.820000,3289501.298187,273053.382425,535.475227,1.508288,-88.960855
407154.830000,3289501.325651,273052.708345,535.455405,1.512258,-88.948559
407154.840000,3289501.353077,273052.034255,535.435613,1.516189,-88.936411
407154.850000,3289501.380468,273051.360156,535.415850,1.520079,-88.924417
407154.860000,3289501.407821,273050.686046,535.396116,1.523928,-88.912583
407154.870000,3289501.435139,273050.011928,535.376412,1.527732,-88.900915
407154.880000,3289501.462420,273049.337800,535.356737,1.531491,-88.889419
407154.890000,3289501.489664,273048.663662,535.337092,1.535201,-88.878101
407154.900000,3289501.516873,273047.989516,535.317476,1.538862,-88.866967
407154.910000,3289501.544045,273047.315360,535.297890,1.542471,-88.856022
407154.920000,3289501.571182,273046.641195,535.278334,1.546026,-88.845273
407154.930000,3289501.598282,273045.967021,535.258808,1.549526,-88.834725
407154.940000,3289501.625347,273045.292838,535.239311,1.552969,-88.824384
407154.950000,3289501.652375,273044.618646,535.219844,1.556353,-88.814256
407154.960000,3289501.679369,273043.944446,535.200408,1.559675,-88.804348
407154.970000,3289501.706326,273043.270236,535.181001,1.562934,-88.794664
407154.980000,3289501.733248,273042.596019,535.161624,1.566129,-88.785211
407154.990000,3289501.760135,273041.921793,535.142278,1.569256,-88.775995
407155.000000,3289501.786986,273041.247558,535.122962,1.572315,-88.767021
407155.010000,3289501.813803,273040.573315,535.103677,1.575306,-88.758293
407155.020000,3289501.840584,273039.899064,535.084422,1.578231,-88.749812
407155.030000,3289501.867332,273039.224804,535.065198,1.581091,-88.741576
407155.040000,3289501.894047,273038.550535,535.046007,1.583887,-88.733586
407155.050000,3289501.920730,273037.876258,535.026847,1.586619,-88.725841
407155.060000,3289501.947381,273037.201971,535.007720,1.589290,-88.718343
407155.070000,3289501.974002,273036.527676,534.988627,1.591899,-88.711089
407155.080000,3289502.000593,273035.853372,534.969567,1.594447,-88.704081
407155.090000,3289502.027154,273035.179059,534.950541,1.596935,-88.697318
407155.100000,3289502.053688,273034.504736,534.931550,1.599364,-88.690800
407155.110000,3289502.080193,273033.830404,534.912594,1.601734,-88.684526
407155.120000,3289502.106672,273033.156062,534.893673,1.604048,-88.678498
407155.130000,3289502.133125,273032.481711,534.874789,1.606305,-88.672714
407155.140000,3289502.159552,273031.807350,534.855941,1.608506,-88.667175
407155.150000,3289502.185955,273031.132979,534.837130,1.610652,-88.661880
407155.160000,3289502.212334,273030.458599,534.818356,1.612744,-88.656829
407155.170000,3289502.238690,273029.784208,534.799621,1.614784,-88.652022
407155.180000,3289502.265024,273029.109807,534.780924,1.616770,-88.647459
407155.190000,3289502.291336,273028.435396,534.762265,1.618705,-88.643141
407155.200000,3289502.317628,273027.760975,534.743646,1.620590,-88.639066
407155.210000,3289502.343900,273027.086543,534.725067,1.622425,-88.635234
407155.220000,3289502.370152,273026.412100,534.706528,1.624210,-88.631646
407155.230000,3289502.396386,273025.737647,534.688030,1.625948,-88.628302
407155.240000,3289502.422602,273025.063183,534.669574,1.627638,-88.625200
407155.250000,3289502.448802,273024.388708,534.651159,1.629282,-88.622342
407155.260000,3289502.474985,273023.714222,534.632786,1.630880,-88.619727
407155.270000,3289502.501153,273023.039725,534.614456,1.632433,-88.617355
407155.280000,3289502.527307,273022.365217,534.596169,1.633942,-88.615225
407155.290000,3289502.553446,273021.690698,534.577926,1.635408,-88.613338
407155.300000,3289502.579573,273021.016167,534.559726,1.636832,-88.611694
407155.310000,3289502.605687,273020.341624,534.541572,1.638214,-88.610292
407155.320000,3289502.631790,273019.667070,534.523462,1.639556,-88.609132
407155.330000,3289502.657882,273018.992504,534.505398,1.640858,-88.608214
407155.340000,3289502.683964,273018.317926,534.487380,1.642121,-88.607538
407155.350000,3289502.710037,273017.643337,534.469409,1.643346,-88.607104
407155.360000,3289502.736101,273016.968735,534.451484,1.644533,-88.606912
407155.370000,3289502.762157,273016.294121,534.433607,1.645685,-88.606962
407155.380000,3289502.788207,273015.619495,534.415778,1.646800,-88.607253
407155.390000,3289502.814250,273014.944856,534.397997,1.647881,-88.607785
407155.400000,3289502.840288,273014.270205,534.380265,1.648928,-88.608559
407155.410000,3289502.866322,273013.595541,534.362582,1.649942,-88.609574
407155.420000,3289502.892351,273012.920865,534.344949,1.650923,-88.610829
407155.430000,3289502.918378,273012.246175,534.327367,1.651873,-88.612326
407155.440000,3289502.944402,273011.571473,534.309835,1.652793,-88.614063
407155.450000,3289502.970424,273010.896758,534.292354,1.653683,-88.616041
407155.460000,3289502.996446,273010.222029,534.274925,1.654544,-88.618260
407155.470000,3289503.022468,273009.547288,534.257549,1.655376,-88.620719
407155.480000,3289503.048490,273008.872533,534.240225,1.656182,-88.623418
407155.490000,3289503.074514,273008.197764,534.222954,1.656961,-88.626357
407155.500000,3289503.100540,273007.522982,534.205736,1.657715,-88.629536
407155.510000,3289503.126569,273006.848186,534.188573,1.658444,-88.632955
407155.520000,3289503.152602,273006.173377,534.171464,1.659149,-88.636614
407155.530000,3289503.178640,273005.498553,534.154411,1.659831,-88.640513
407155.540000,3289503.204682,273004.823716,534.137413,1.660491,-88.644651
407155.550000,3289503.230731,273004.148864,534.120470,1.661130,-88.649028
407155.560000,3289503.256787,273003.473998,534.103585,1.661748,-88.653645
407155.570000,3289503.282850,273002.799118,534.086756,1.662346,-88.658500
407155.580000,3289503.308922,273002.124224,534.069984,1.662926,-88.663595
407155.590000,3289503.335003,273001.449315,534.053271,1.663487,-88.668929
407155.600000,3289503.361094,273000.774391,534.036616,1.664032,-88.674501
407155.610000,3289503.387195,273000.099452,534.020019,1.664560,-88.680312
407155.620000,3289503.413308,272999.424499,534.003482,1.665072,-88.686361
407155.630000,3289503.439433,272998.749531,533.987005,1.665570,-88.692649
407155.640000,3289503.465571,272998.074547,533.970588,1.666054,-88.699175
407155.650000,3289503.491723,272997.399549,533.954232,1.666525,-88.705939
407155.660000,3289503.517889,272996.724535,533.937937,1.666984,-88.712942
407155.670000,3289503.544071,272996.049506,533.921703,1.667432,-88.720182
407155.680000,3289503.570268,272995.374461,533.905532,1.667869,-88.727660
407155.690000,3289503.596483,272994.699400,533.889423,1.668297,-88.735375
407155.700000,3289503.622715,272994.024324,533.873378,1.668716,-88.743328
407155.710000,3289503.648965,272993.349232,533.857396,1.669127,-88.751518
407155.720000,3289503.675234,272992.674124,533.841478,1.669530,-88.759946
407155.730000,3289503.701523,272991.999001,533.825625,1.669928,-88.768611
407155.740000,3289503.727833,272991.323860,533.809836,1.670320,-88.777512
407155.750000,3289503.754165,272990.648704,533.794113,1.670707,-88.786651
407155.760000,3289503.780518,272989.973531,533.778456,1.671091,-88.796026
407155.770000,3289503.806894,272989.298342,533.762866,1.671472,-88.805638
407155.780000,3289503.833294,272988.623137,533.747342,1.671851,-88.815486
407155.790000,3289503.859719,272987.947914,533.731886,1.672228,-88.825571
407155.800000,3289503.886169,272987.272675,533.716497,1.672605,-88.835892
407155.810000,3289503.912644,272986.597419,533.701177,1.672982,-88.846449
407155.820000,3289503.939147,272985.922146,533.685926,1.673361,-88.857243
407155.830000,3289503.965677,272985.246856,533.670744,1.673742,-88.868272
407155.840000,3289503.992235,272984.571548,533.655632,1.674126,-88.879537
407155.850000,3289504.018822,272983.896223,533.640590,1.674513,-88.891037
407155.860000,3289504.045440,272983.220881,533.625618,1.674906,-88.902773
407155.870000,3289504.072087,272982.545521,533.610718,1.675303,-88.914744
407155.880000,3289504.098766,272981.870144,533.595889,1.675707,-88.926951
407155.890000,3289504.125478,272981.194749,533.581133,1.676118,-88.939392
407155.900000,3289504.152222,272980.519336,533.566449,1.676537,-88.952069
407155.910000,3289504.178999,272979.843905,533.551838,1.676965,-88.964981
407155.920000,3289504.205812,272979.168456,533.537301,1.677403,-88.978127
407155.930000,3289504.232659,272978.492988,533.522838,1.677851,-88.991508
407155.940000,3289504.259542,272977.817503,533.508449,1.678310,-89.005123
407155.950000,3289504.286462,272977.141999,533.494135,1.678782,-89.018973
407155.960000,3289504.313419,272976.466477,533.479897,1.679266,-89.033057
407155.970000,3289504.340415,272975.790935,533.465735,1.679764,-89.047375
407155.980000,3289504.367450,272975.115376,533.451649,1.680277,-89.061928
407155.990000,3289504.394524,272974.439797,533.437640,1.680806,-89.076714
407156.000000,3289504.421639,272973.764199,533.423708,1.681351,-89.091733
407156.010000,3289504.448795,272973.088583,533.409854,1.681912,-89.106986
407156.020000,3289504.475991,272972.412948,533.396076,1.682490,-89.122467
407156.030000,3289504.503225,272971.737293,533.382375,1.683083,-89.138168
407156.040000,3289504.530495,272971.061621,533.368748,1.683691,-89.154083
407156.050000,3289504.557801,272970.385930,533.355196,1.684312,-89.170202
407156.060000,3289504.585140,272969.710221,533.341716,1.684948,-89.186520
407156.070000,3289504.612512,272969.034494,533.328309,1.685596,-89.203027
407156.080000,3289504.639914,272968.358750,533.314972,1.686257,-89.219718
407156.090000,3289504.667344,272967.682988,533.301706,1.686929,-89.236585
407156.100000,3289504.694803,272967.007208,533.288509,1.687613,-89.253619
407156.110000,3289504.722287,272966.331412,533.275380,1.688307,-89.270814
407156.120000,3289504.749795,272965.655598,533.262318,1.689010,-89.288163
407156.130000,3289504.777327,272964.979768,533.249322,1.689723,-89.305657
407156.140000,3289504.804879,272964.303921,533.236392,1.690444,-89.323289
407156.150000,3289504.832451,272963.628058,533.223527,1.691174,-89.341052
407156.160000,3289504.860042,272962.952178,533.210724,1.691910,-89.358938
407156.170000,3289504.887649,272962.276283,533.197984,1.692653,-89.376940
407156.180000,3289504.915271,272961.600371,533.185306,1.693403,-89.395050
407156.190000,3289504.942907,272960.924444,533.172688,1.694157,-89.413261
407156.200000,3289504.970554,272960.248502,533.160129,1.694917,-89.431565
407156.210000,3289504.998212,272959.572544,533.147629,1.695681,-89.449955
407156.220000,3289505.025879,272958.896571,533.135187,1.696448,-89.468424
407156.230000,3289505.053554,272958.220583,533.122801,1.697218,-89.486964
407156.240000,3289505.081234,272957.544581,533.110471,1.697991,-89.505567
407156.250000,3289505.108919,272956.868564,533.098196,1.698765,-89.524226
407156.260000,3289505.136606,272956.192533,533.085975,1.699541,-89.542934
407156.270000,3289505.164294,272955.516487,533.073806,1.700316,-89.561683
407156.280000,3289505.191982,272954.840428,533.061689,1.701092,-89.580465
407156.290000,3289505.219669,272954.164354,533.049623,1.701867,-89.599274
407156.300000,3289505.247351,272953.488268,533.037608,1.702640,-89.618101
407156.310000,3289505.275029,272952.812168,533.025641,1.703411,-89.636940
407156.320000,3289505.302700,272952.136054,533.013721,1.704180,-89.655782
407156.330000,3289505.330364,272951.459928,533.001849,1.704945,-89.674621
407156.340000,3289505.358017,272950.783789,532.990024,1.705707,-89.693448
407156.350000,3289505.385660,272950.107637,532.978243,1.706464,-89.712257
407156.360000,3289505.413290,272949.431472,532.966506,1.707215,-89.731039
407156.370000,3289505.440905,272948.755296,532.954813,1.707961,-89.749788
407156.380000,3289505.468505,272948.079107,532.943161,1.708701,-89.768496
407156.390000,3289505.496087,272947.402907,532.931551,1.709433,-89.787155
407156.400000,3289505.523651,272946.726694,532.919982,1.710158,-89.805759
407156.410000,3289505.551194,272946.050471,532.908451,1.710875,-89.824299
407156.420000,3289505.578715,272945.374236,532.896960,1.711582,-89.842768
407156.430000,3289505.606213,272944.697989,532.885505,1.712280,-89.861158
407156.440000,3289505.633686,272944.021732,532.874087,1.712968,-89.879463
407156.450000,3289505.661132,272943.345464,532.862704,1.713645,-89.897674
407156.460000,3289505.688550,272942.669186,532.851356,1.714311,-89.915784
407156.470000,3289505.715939,272941.992897,532.840042,1.714965,-89.933786
407156.480000,3289505.743296,272941.316598,532.828760,1.715606,-89.951673
407156.490000,3289505.770620,272940.640289,532.817510,1.716234,-89.969436
407156.500000,3289505.797911,272939.963970,532.806290,1.716848,-89.987068
407156.510000,3289505.825165,272939.287641,532.795100,1.717447,-90.004563
407156.520000,3289505.852382,272938.611303,532.783939,1.718031,-90.021911
407156.530000,3289505.879560,272937.934956,532.772806,1.718600,-90.039107
407156.540000,3289505.906698,272937.258600,532.761700,1.719152,-90.056142
407156.550000,3289505.933793,272936.582235,532.750619,1.719687,-90.073008
407156.560000,3289505.960845,272935.905861,532.739563,1.720204,-90.089700
407156.570000,3289505.987852,272935.229479,532.728532,1.720703,-90.106208
407156.580000,3289506.014813,272934.553088,532.717523,1.721184,-90.122526
407156.590000,3289506.041725,272933.876689,532.706536,1.721645,-90.138646
407156.600000,3289506.068587,272933.200283,532.695571,1.722085,-90.154561
407156.610000,3289506.095399,272932.523868,532.684625,1.722505,-90.170262
407156.620000,3289506.122157,272931.847446,532.673699,1.722903,-90.185744
407156.630000,3289506.148861,272931.171017,532.662791,1.723280,-90.200997
407156.640000,3289506.175509,272930.494580,532.651900,1.723634,-90.216016
407156.650000,3289506.202100,272929.818136,532.641025,1.723964,-90.230791
407156.660000,3289506.228632,272929.141686,532.630166,1.724271,-90.245317
407156.670000,3289506.255103,272928.465229,532.619321,1.724553,-90.259584
407156.680000,3289506.281513,272927.788766,532.608489,1.724810,-90.273587
407156.690000,3289506.307858,272927.112296,532.597670,1.725042,-90.287317
407156.700000,3289506.334139,272926.435820,532.586862,1.725247,-90.300767
407156.710000,3289506.360353,272925.759339,532.576064,1.725425,-90.313929
407156.720000,3289506.386498,272925.082851,532.565276,1.725575,-90.326796
407156.730000,3289506.412574,272924.406359,532.554497,1.725697,-90.339361
407156.740000,3289506.438579,272923.729861,532.543726,1.725791,-90.351616
407156.750000,3289506.464510,272923.053357,532.532960,1.725854,-90.363553
407156.760000,3289506.490368,272922.376849,532.522201,1.725888,-90.375165
407156.770000,3289506.516149,272921.700336,532.511446,1.725891,-90.386446
407156.780000,3289506.541853,272921.023819,532.500696,1.725863,-90.397386
407156.790000,3289506.567478,272920.347297,532.489947,1.725802,-90.407979
407156.800000,3289506.593022,272919.670771,532.479201,1.725709,-90.418217
407156.810000,3289506.618484,272918.994241,532.468456,1.725583,-90.428093
407156.820000,3289506.643862,272918.317708,532.457710,1.725423,-90.437599
407156.830000,3289506.669156,272917.641170,532.446964,1.725228,-90.446728
407156.840000,3289506.694362,272916.964630,532.436215,1.724999,-90.455472
407156.850000,3289506.719481,272916.288086,532.425463,1.724733,-90.463825
407156.860000,3289506.744509,272915.611539,532.414708,1.724432,-90.471777
407156.870000,3289506.769446,272914.934989,532.403947,1.724093,-90.479323
407156.880000,3289506.794290,272914.258436,532.393181,1.723716,-90.486454
407156.890000,3289506.819040,272913.581881,532.382408,1.723302,-90.493163
407156.900000,3289506.843694,272912.905324,532.371627,1.722849,-90.499442
407156.910000,3289506.868250,272912.228765,532.360838,1.722356,-90.505285
407156.920000,3289506.892707,272911.552203,532.350038,1.721823,-90.510683
407156.930000,3289506.917064,272910.875640,532.339228,1.721249,-90.515629
407156.940000,3289506.941318,272910.199076,532.328406,1.720634,-90.520116
407156.950000,3289506.965469,272909.522510,532.317572,1.719977,-90.524137
407156.960000,3289506.989514,272908.845943,532.306724,1.719278,-90.527682
407156.970000,3289507.013452,272908.169374,532.295862,1.718535,-90.530747
407156.980000,3289507.037283,272907.492806,532.284984,1.717749,-90.533321
407156.990000,3289507.061003,272906.816236,532.274090,1.716918,-90.535400
407157.000000,3289507.084612,272906.139666,532.263178,1.716042,-90.536974
407157.010000,3289507.108108,272905.463096,532.252248,1.715122,-90.538038
407157.020000,3289507.131493,272904.786526,532.241300,1.714161,-90.538598
407157.030000,3289507.154765,272904.109954,532.230334,1.713160,-90.538663
407157.040000,3289507.177928,272903.433383,532.219350,1.712120,-90.538242
407157.050000,3289507.200980,272902.756810,532.208348,1.711041,-90.537345
407157.060000,3289507.223924,272902.080236,532.197329,1.709925,-90.535980
407157.070000,3289507.246759,272901.403662,532.186292,1.708772,-90.534157
407157.080000,3289507.269487,272900.727086,532.175239,1.707583,-90.531885
407157.090000,3289507.292109,272900.050508,532.164168,1.706359,-90.529173
407157.100000,3289507.314625,272899.373929,532.153081,1.705100,-90.526031
407157.110000,3289507.337036,272898.697348,532.141976,1.703808,-90.522467
407157.120000,3289507.359343,272898.020765,532.130856,1.702484,-90.518491
407157.130000,3289507.381547,272897.344180,532.119719,1.701128,-90.514113
407157.140000,3289507.403648,272896.667593,532.108566,1.699742,-90.509340
407157.150000,3289507.425648,272895.991004,532.097396,1.698325,-90.504183
407157.160000,3289507.447546,272895.314412,532.086211,1.696879,-90.498650
407157.170000,3289507.469345,272894.637817,532.075011,1.695405,-90.492751
407157.180000,3289507.491045,272893.961219,532.063795,1.693904,-90.486496
407157.190000,3289507.512646,272893.284619,532.052564,1.692376,-90.479892
407157.200000,3289507.534149,272892.608015,532.041317,1.690823,-90.472950
407157.210000,3289507.555556,272891.931408,532.030056,1.689245,-90.465679
407157.220000,3289507.576866,272891.254798,532.018780,1.687642,-90.458087
407157.230000,3289507.598082,272890.578184,532.007489,1.686017,-90.450185
407157.240000,3289507.619203,272889.901566,531.996184,1.684369,-90.441981
407157.250000,3289507.640230,272889.224944,531.984864,1.682700,-90.433484
407157.260000,3289507.661165,272888.548318,531.973531,1.681011,-90.424704
407157.270000,3289507.682008,272887.871688,531.962183,1.679302,-90.415650
407157.280000,3289507.702759,272887.195054,531.950822,1.677574,-90.406331
407157.290000,3289507.723421,272886.518415,531.939448,1.675828,-90.396756
407157.300000,3289507.743993,272885.841771,531.928059,1.674065,-90.386935
407157.310000,3289507.764476,272885.165123,531.916658,1.672285,-90.376876
407157.320000,3289507.784871,272884.488469,531.905243,1.670491,-90.366589
407157.330000,3289507.805179,272883.811811,531.893816,1.668682,-90.356084
407157.340000,3289507.825400,272883.135147,531.882376,1.666859,-90.345368
407157.350000,3289507.845537,272882.458477,531.870923,1.665023,-90.334453
407157.360000,3289507.865588,272881.781803,531.859458,1.663175,-90.323346
407157.370000,3289507.885556,272881.105122,531.847981,1.661316,-90.312056
407157.380000,3289507.905440,272880.428435,531.836492,1.659447,-90.300594
407157.390000,3289507.925243,272879.751743,531.824991,1.657569,-90.288969
407157.400000,3289507.944963,272879.075044,531.813478,1.655681,-90.277188
407157.410000,3289507.964604,272878.398338,531.801954,1.653787,-90.265263
407157.420000,3289507.984164,272877.721627,531.790418,1.651885,-90.253201
407157.430000,3289508.003646,272877.044908,531.778871,1.649977,-90.241013
407157.440000,3289508.023049,272876.368183,531.767314,1.648065,-90.228707
407157.450000,3289508.042374,272875.691451,531.755745,1.646148,-90.216293
407157.460000,3289508.061624,272875.014711,531.744165,1.644227,-90.203779
407157.470000,3289508.080797,272874.337964,531.732576,1.642304,-90.191175
407157.480000,3289508.099895,272873.661210,531.720976,1.640380,-90.178491
407157.490000,3289508.118920,272872.984448,531.709365,1.638454,-90.165734
407157.500000,3289508.137870,272872.307679,531.697745,1.636528,-90.152916
407157.510000,3289508.156749,272871.630902,531.686115,1.634604,-90.140044
407157.520000,3289508.175555,272870.954116,531.674475,1.632681,-90.127128
407157.530000,3289508.194291,272870.277322,531.662826,1.630760,-90.114177
407157.540000,3289508.212956,272869.600520,531.651167,1.628843,-90.101201
407157.550000,3289508.231553,272868.923710,531.639500,1.626930,-90.088208
407157.560000,3289508.250080,272868.246890,531.627823,1.625023,-90.075208
407157.570000,3289508.268540,272867.570062,531.616138,1.623121,-90.062210
407157.580000,3289508.286933,272866.893225,531.604444,1.621226,-90.049223
407157.590000,3289508.305260,272866.216379,531.592742,1.619339,-90.036257
407157.600000,3289508.323522,272865.539523,531.581031,1.617461,-90.023320
407157.610000,3289508.341719,272864.862659,531.569312,1.615592,-90.010422
407157.620000,3289508.359852,272864.185784,531.557586,1.613733,-89.997572
407157.630000,3289508.377923,272863.508900,531.545851,1.611885,-89.984779
407157.640000,3289508.395932,272862.832005,531.534109,1.610049,-89.972053
407157.650000,3289508.413879,272862.155101,531.522360,1.608226,-89.959402
407157.660000,3289508.431766,272861.478187,531.510603,1.606417,-89.946836
407157.670000,3289508.449593,272860.801262,531.498839,1.604622,-89.934364
407157.680000,3289508.467362,272860.124327,531.487069,1.602843,-89.921996
407157.690000,3289508.485072,272859.447381,531.475291,1.601080,-89.909740
407157.700000,3289508.502726,272858.770424,531.463508,1.599334,-89.897605
407157.710000,3289508.520323,272858.093456,531.451717,1.597606,-89.885601
407157.720000,3289508.537864,272857.416477,531.439921,1.595897,-89.873738
407157.730000,3289508.555351,272856.739487,531.428118,1.594207,-89.862024
407157.740000,3289508.572783,272856.062485,531.416310,1.592538,-89.850468
407157.750000,3289508.590163,272855.385472,531.404496,1.590891,-89.839079
407157.760000,3289508.607490,272854.708447,531.392676,1.589265,-89.827868
407157.770000,3289508.624765,272854.031410,531.380851,1.587663,-89.816843
407157.780000,3289508.641990,272853.354361,531.369021,1.586085,-89.806013
407157.790000,3289508.659165,272852.677300,531.357186,1.584531,-89.795387
407157.800000,3289508.676291,272852.000226,531.345346,1.583003,-89.784975
407157.810000,3289508.693368,272851.323140,531.333501,1.581502,-89.774786
407157.820000,3289508.710398,272850.646041,531.321652,1.580028,-89.764830
407157.830000,3289508.727381,272849.968930,531.309799,1.578582,-89.755114
407157.840000,3289508.744319,272849.291805,531.297941,1.577166,-89.745649
407157.850000,3289508.761211,272848.614668,531.286079,1.575779,-89.736444
407157.860000,3289508.778059,272847.937517,531.274214,1.574423,-89.727507
407157.870000,3289508.794864,272847.260352,531.262345,1.573099,-89.718849
407157.880000,3289508.811626,272846.583174,531.250472,1.571807,-89.710478
407157.890000,3289508.828346,272845.905983,531.238596,1.570549,-89.702403
407157.900000,3289508.845025,272845.228777,531.226717,1.569324,-89.694634
407157.910000,3289508.861664,272844.551557,531.214835,1.568135,-89.687180
407157.920000,3289508.878263,272843.874324,531.202951,1.566982,-89.680051
407157.930000,3289508.894824,272843.197075,531.191063,1.565866,-89.673254
407157.940000,3289508.911347,272842.519813,531.179174,1.564787,-89.666800
407157.950000,3289508.927833,272841.842535,531.167282,1.563747,-89.660698
407157.960000,3289508.944283,272841.165243,531.155387,1.562746,-89.654957
407157.970000,3289508.960698,272840.487936,531.143491,1.561785,-89.649586
407157.980000,3289508.977078,272839.810614,531.131593,1.560865,-89.644595
407157.990000,3289508.993424,272839.133276,531.119694,1.559988,-89.639991
407158.000000,3289509.009737,272838.455923,531.107793,1.559153,-89.635786
407158.010000,3289509.026018,272837.778555,531.095891,1.558359,-89.631987
407158.020000,3289509.042267,272837.101171,531.083988,1.557603,-89.628593
407158.030000,3289509.058483,272836.423771,531.072082,1.556885,-89.625602
407158.040000,3289509.074666,272835.746357,531.060175,1.556204,-89.623009
407158.050000,3289509.090817,272835.068927,531.048266,1.555560,-89.620812
407158.060000,3289509.106935,272834.391483,531.036355,1.554952,-89.619005
407158.070000,3289509.123020,272833.714023,531.024442,1.554380,-89.617586
407158.080000,3289509.139072,272833.036549,531.012526,1.553843,-89.616551
407158.090000,3289509.155090,272832.359060,531.000607,1.553340,-89.615897
407158.100000,3289509.171075,272831.681557,530.988685,1.552872,-89.615619
407158.110000,3289509.187026,272831.004040,530.976761,1.552437,-89.615715
407158.120000,3289509.202943,272830.326508,530.964833,1.552035,-89.616180
407158.130000,3289509.218826,272829.648962,530.952901,1.551665,-89.617010
407158.140000,3289509.234674,272828.971402,530.940966,1.551328,-89.618203
407158.150000,3289509.250489,272828.293829,530.929027,1.551022,-89.619755
407158.160000,3289509.266269,272827.616241,530.917084,1.550747,-89.621661
407158.170000,3289509.282014,272826.938640,530.905137,1.550502,-89.623919
407158.180000,3289509.297724,272826.261026,530.893185,1.550288,-89.626525
407158.190000,3289509.313400,272825.583398,530.881229,1.550102,-89.629474
407158.200000,3289509.329040,272824.905757,530.869268,1.549946,-89.632764
407158.210000,3289509.344645,272824.228103,530.857302,1.549818,-89.636391
407158.220000,3289509.360214,272823.550436,530.845331,1.549717,-89.640351
407158.230000,3289509.375748,272822.872756,530.833354,1.549644,-89.644640
407158.240000,3289509.391246,272822.195063,530.821373,1.549597,-89.649255
407158.250000,3289509.406708,272821.517358,530.809385,1.549577,-89.654193
407158.260000,3289509.422134,272820.839640,530.797392,1.549583,-89.659449
407158.270000,3289509.437523,272820.161910,530.785392,1.549613,-89.665020
407158.280000,3289509.452877,272819.484168,530.773386,1.549668,-89.670902
407158.290000,3289509.468193,272818.806413,530.761374,1.549748,-89.677093
407158.300000,3289509.483473,272818.128647,530.749355,1.549851,-89.683587
407158.310000,3289509.498716,272817.450868,530.737330,1.549977,-89.690381
407158.320000,3289509.513921,272816.773078,530.725297,1.550125,-89.697473
407158.330000,3289509.529090,272816.095277,530.713257,1.550296,-89.704857
407158.340000,3289509.544221,272815.417464,530.701210,1.550488,-89.712532
407158.350000,3289509.559315,272814.739639,530.689155,1.550701,-89.720492
407158.360000,3289509.574370,272814.061803,530.677093,1.550934,-89.728734
407158.370000,3289509.589388,272813.383956,530.665023,1.551187,-89.737255
407158.380000,3289509.604368,272812.706099,530.652944,1.551460,-89.746051
407158.390000,3289509.619310,272812.028230,530.640857,1.551752,-89.755118
407158.400000,3289509.634213,272811.350350,530.628762,1.552062,-89.764453
407158.410000,3289509.649078,272810.672460,530.616658,1.552389,-89.774052
407158.420000,3289509.663904,272809.994560,530.604546,1.552734,-89.783912
407158.430000,3289509.678691,272809.316649,530.592424,1.553096,-89.794028
407158.440000,3289509.693439,272808.638728,530.580293,1.553474,-89.804398
407158.450000,3289509.708148,272807.960796,530.568152,1.553868,-89.815017
407158.460000,3289509.722818,272807.282855,530.556003,1.554277,-89.825882
407158.470000,3289509.737448,272806.604904,530.543843,1.554701,-89.836990
407158.480000,3289509.752039,272805.926943,530.531673,1.555139,-89.848336
407158.490000,3289509.766589,272805.248972,530.519493,1.555590,-89.859917
407158.500000,3289509.781100,272804.570992,530.507303,1.556055,-89.871730
407158.510000,3289509.795571,272803.893003,530.495102,1.556532,-89.883770
407158.520000,3289509.810001,272803.215004,530.482891,1.557021,-89.896034
407158.530000,3289509.824391,272802.536996,530.470669,1.557522,-89.908519
407158.540000,3289509.838740,272801.858979,530.458436,1.558033,-89.921221
407158.550000,3289509.853049,272801.180954,530.446191,1.558555,-89.934136
407158.560000,3289509.867316,272800.502919,530.433935,1.559088,-89.947260
407158.570000,3289509.881543,272799.824876,530.421667,1.559629,-89.960591
407158.580000,3289509.895728,272799.146824,530.409388,1.560179,-89.974124
407158.590000,3289509.909872,272798.468764,530.397097,1.560738,-89.987855
407158.600000,3289509.923974,272797.790696,530.384793,1.561305,-90.001782
407158.610000,3289509.938035,272797.112619,530.372477,1.561879,-90.015900
407158.620000,3289509.952053,272796.434535,530.360148,1.562460,-90.030206
407158.630000,3289509.966030,272795.756443,530.347807,1.563047,-90.044696
407158.640000,3289509.979964,272795.078343,530.335453,1.563640,-90.059366
407158.650000,3289509.993856,272794.400235,530.323086,1.564238,-90.074213
407158.660000,3289510.007705,272793.722120,530.310705,1.564841,-90.089234
407158.670000,3289510.021512,272793.043997,530.298311,1.565448,-90.104424
407158.680000,3289510.035276,272792.365867,530.285903,1.566058,-90.119780
407158.690000,3289510.048997,272791.687730,530.273482,1.566672,-90.135299
407158.700000,3289510.062675,272791.009586,530.261046,1.567289,-90.150976
407158.710000,3289510.076309,272790.331435,530.248596,1.567907,-90.166808
407158.720000,3289510.089900,272789.653277,530.236132,1.568527,-90.182792
407158.730000,3289510.103447,272788.975113,530.223653,1.569148,-90.198924
407158.740000,3289510.116950,272788.296942,530.211159,1.569770,-90.215200
407158.750000,3289510.130410,272787.618764,530.198651,1.570391,-90.231616
407158.760000,3289510.143825,272786.940581,530.186127,1.571012,-90.248169
407158.770000,3289510.157196,272786.262391,530.173588,1.571632,-90.264856
407158.780000,3289510.170522,272785.584195,530.161033,1.572251,-90.281672
407158.790000,3289510.183804,272784.905993,530.148463,1.572867,-90.298614
407158.800000,3289510.197041,272784.227786,530.135877,1.573481,-90.315679
407158.810000,3289510.210233,272783.549573,530.123275,1.574091,-90.332862
407158.820000,3289510.223380,272782.871354,530.110656,1.574698,-90.350160
407158.830000,3289510.236482,272782.193130,530.098021,1.575300,-90.367570
407158.840000,3289510.249539,272781.514901,530.085369,1.575898,-90.385088
407158.850000,3289510.262549,272780.836666,530.072701,1.576491,-90.402710
407158.860000,3289510.275514,272780.158426,530.060016,1.577078,-90.420432
407158.870000,3289510.288434,272779.480182,530.047313,1.577658,-90.438252
407158.880000,3289510.301307,272778.801933,530.034593,1.578232,-90.456164
407158.890000,3289510.314134,272778.123679,530.021855,1.578799,-90.474167
407158.900000,3289510.326914,272777.445420,530.009100,1.579357,-90.492255
407158.910000,3289510.339648,272776.767157,529.996327,1.579907,-90.510426
407158.920000,3289510.352335,272776.088890,529.983536,1.580448,-90.528676
407158.930000,3289510.364976,272775.410619,529.970726,1.580980,-90.547000
407158.940000,3289510.377569,272774.732343,529.957898,1.581502,-90.565397
407158.950000,3289510.390115,272774.054064,529.945051,1.582013,-90.583861
407158.960000,3289510.402614,272773.375781,529.932185,1.582513,-90.602389
407158.970000,3289510.415065,272772.697494,529.919301,1.583002,-90.620978
407158.980000,3289510.427469,272772.019204,529.906397,1.583478,-90.639624
407158.990000,3289510.439825,272771.340910,529.893474,1.583942,-90.658323
407159.000000,3289510.452133,272770.662613,529.880531,1.584393,-90.677072
407159.010000,3289510.464392,272769.984312,529.867568,1.584826,-90.695866
407159.020000,3289510.476603,272769.306009,529.854586,1.585235,-90.714700
407159.030000,3289510.488764,272768.627702,529.841586,1.585621,-90.733571
407159.040000,3289510.500875,272767.949392,529.828568,1.585986,-90.752475
407159.050000,3289510.512935,272767.271078,529.815533,1.586329,-90.771410
407159.060000,3289510.524944,272766.592762,529.802482,1.586650,-90.790372
407159.070000,3289510.536900,272765.914441,529.789414,1.586951,-90.809357
407159.080000,3289510.548803,272765.236117,529.776331,1.587232,-90.828363
407159.090000,3289510.560653,272764.557790,529.763234,1.587493,-90.847386
407159.100000,3289510.572448,272763.879459,529.750123,1.587735,-90.866423
407159.110000,3289510.584188,272763.201124,529.736999,1.587958,-90.885470
407159.120000,3289510.595873,272762.522786,529.723862,1.588164,-90.904524
407159.130000,3289510.607501,272761.844444,529.710714,1.588351,-90.923581
407159.140000,3289510.619072,272761.166098,529.697554,1.588522,-90.942639
407159.150000,3289510.630586,272760.487748,529.684384,1.588676,-90.961695
407159.160000,3289510.642040,272759.809394,529.671203,1.588814,-90.980743
407159.170000,3289510.653436,272759.131037,529.658014,1.588936,-90.999783
407159.180000,3289510.664772,272758.452675,529.644816,1.589043,-91.018809
407159.190000,3289510.676047,272757.774310,529.631610,1.589135,-91.037820
407159.200000,3289510.687262,272757.095940,529.618396,1.589214,-91.056811
407159.210000,3289510.698414,272756.417566,529.605176,1.589278,-91.075779
407159.220000,3289510.709504,272755.739188,529.591950,1.589330,-91.094721
407159.230000,3289510.720530,272755.060806,529.578719,1.589369,-91.113633
407159.240000,3289510.731493,272754.382420,529.565483,1.589396,-91.132513
407159.250000,3289510.742390,272753.704029,529.552243,1.589412,-91.151357
407159.260000,3289510.753223,272753.025634,529.539000,1.589416,-91.170161
407159.270000,3289510.763989,272752.347235,529.525754,1.589410,-91.188922
407159.280000,3289510.774689,272751.668831,529.512507,1.589393,-91.207638
407159.290000,3289510.785322,272750.990423,529.499257,1.589368,-91.226304
407159.300000,3289510.795886,272750.312010,529.486007,1.589333,-91.244917
407159.310000,3289510.806382,272749.633592,529.472758,1.589289,-91.263474
407159.320000,3289510.816808,272748.955170,529.459508,1.589238,-91.281972
407159.330000,3289510.827164,272748.276743,529.446260,1.589179,-91.300408
407159.340000,3289510.837450,272747.598312,529.433014,1.589113,-91.318777
407159.350000,3289510.847663,272746.919875,529.419771,1.589040,-91.337077
407159.360000,3289510.857805,272746.241434,529.406531,1.588961,-91.355304
407159.370000,3289510.867874,272745.562988,529.393294,1.588877,-91.373456
407159.380000,3289510.877869,272744.884537,529.380063,1.588788,-91.391528
407159.390000,3289510.887790,272744.206082,529.366836,1.588694,-91.409518
407159.400000,3289510.897636,272743.527621,529.353615,1.588596,-91.427422
407159.410000,3289510.907406,272742.849155,529.340401,1.588494,-91.445236
407159.420000,3289510.917101,272742.170684,529.327195,1.588390,-91.462958
407159.430000,3289510.926718,272741.492208,529.313996,1.588283,-91.480585
407159.440000,3289510.936257,272740.813726,529.300805,1.588174,-91.498112
407159.450000,3289510.945718,272740.135240,529.287624,1.588064,-91.515536
407159.460000,3289510.955100,272739.456748,529.274453,1.587952,-91.532855
407159.470000,3289510.964403,272738.778251,529.261292,1.587840,-91.550065
407159.480000,3289510.973625,272738.099748,529.248142,1.587728,-91.567162
407159.490000,3289510.982765,272737.421240,529.235004,1.587617,-91.584144
407159.500000,3289510.991825,272736.742727,529.221878,1.587507,-91.601006
407159.510000,3289511.000801,272736.064208,529.208766,1.587398,-91.617746
407159.520000,3289511.009694,272735.385683,529.195668,1.587291,-91.634360
407159.530000,3289511.018504,272734.707153,529.182584,1.587186,-91.650845
407159.540000,3289511.027229,272734.028617,529.169515,1.587085,-91.667198
407159.550000,3289511.035869,272733.350076,529.156461,1.586987,-91.683415
407159.560000,3289511.044423,272732.671528,529.143425,1.586893,-91.699494
407159.570000,3289511.052890,272731.992975,529.130405,1.586804,-91.715430
407159.580000,3289511.061270,272731.314416,529.117403,1.586720,-91.731220
407159.590000,3289511.069562,272730.635852,529.104419,1.586641,-91.746861
407159.600000,3289511.077765,272729.957281,529.091455,1.586568,-91.762350
407159.610000,3289511.085879,272729.278704,529.078510,1.586502,-91.777683
407159.620000,3289511.093903,272728.600121,529.065586,1.586443,-91.792858
407159.630000,3289511.101837,272727.921533,529.052682,1.586392,-91.807870
407159.640000,3289511.109679,272727.242938,529.039801,1.586348,-91.822717
407159.650000,3289511.117428,272726.564336,529.026941,1.586313,-91.837395
407159.660000,3289511.125085,272725.885729,529.014105,1.586288,-91.851901
407159.670000,3289511.132649,272725.207115,529.001292,1.586271,-91.866231
407159.680000,3289511.140119,272724.528495,528.988504,1.586265,-91.880382
407159.690000,3289511.147493,272723.849869,528.975741,1.586270,-91.894351
407159.700000,3289511.154772,272723.171236,528.963003,1.586285,-91.908135
407159.710000,3289511.161955,272722.492597,528.950291,1.586312,-91.921730
407159.720000,3289511.169041,272721.813951,528.937607,1.586351,-91.935133
407159.730000,3289511.176030,272721.135299,528.924950,1.586403,-91.948340
407159.740000,3289511.182920,272720.456640,528.912322,1.586468,-91.961349
407159.750000,3289511.189711,272719.777975,528.899722,1.586546,-91.974155
407159.760000,3289511.196403,272719.099303,528.887152,1.586639,-91.986756
407159.770000,3289511.202994,272718.420624,528.874612,1.586746,-91.999149
407159.780000,3289511.209484,272717.741938,528.862103,1.586868,-92.011329
407159.790000,3289511.215873,272717.063246,528.849626,1.587006,-92.023295
407159.800000,3289511.222159,272716.384546,528.837181,1.587160,-92.035041
407159.810000,3289511.228342,272715.705840,528.824769,1.587331,-92.046565
407159.820000,3289511.234421,272715.027127,528.812390,1.587519,-92.057865
407159.830000,3289511.240396,272714.348407,528.800045,1.587724,-92.068935
407159.840000,3289511.246266,272713.669679,528.787736,1.587947,-92.079774
407159.850000,3289511.252030,272712.990945,528.775462,1.588190,-92.090377
407159.860000,3289511.257688,272712.312203,528.763224,1.588451,-92.100742
407159.870000,3289511.263238,272711.633454,528.751023,1.588732,-92.110865
407159.880000,3289511.268680,272710.954698,528.738859,1.589033,-92.120743
407159.890000,3289511.274014,272710.275935,528.726734,1.589355,-92.130372
407159.900000,3289511.279239,272709.597164,528.714647,1.589697,-92.139749
407159.910000,3289511.284354,272708.918386,528.702600,1.590062,-92.148871
407159.920000,3289511.289358,272708.239601,528.690593,1.590448,-92.157735
407159.930000,3289511.294250,272707.560808,528.678626,1.590858,-92.166337
407159.940000,3289511.299031,272706.882007,528.666702,1.591290,-92.174673
407159.950000,3289511.303699,272706.203199,528.654819,1.591747,-92.182742
407159.960000,3289511.308254,272705.524383,528.642979,1.592227,-92.190538
407159.970000,3289511.312695,272704.845560,528.631182,1.592732,-92.198059
407159.980000,3289511.317021,272704.166729,528.619430,1.593262,-92.205302
407159.990000,3289511.321231,272703.487890,528.607722,1.593818,-92.212264
407160.000000,3289511.325326,272702.809043,528.596060,1.594400,-92.218940
407160.010000,3289511.329304,272702.130189,528.584443,1.595019,-92.225329
407160.020000,3289511.333166,272701.451326,528.572872,1.595684,-92.231434
407160.030000,3289511.336914,272700.772456,528.561345,1.596397,-92.237255
407160.040000,3289511.340549,272700.093579,528.549862,1.597155,-92.242795
407160.050000,3289511.344071,272699.414694,528.538422,1.597961,-92.248055
407160.060000,3289511.347483,272698.735802,528.527025,1.598812,-92.253038
407160.070000,3289511.350785,272698.056902,528.515668,1.599710,-92.257744
407160.080000,3289511.353978,272697.377995,528.504353,1.600654,-92.262176
407160.090000,3289511.357064,272696.699082,528.493077,1.601645,-92.266336
407160.100000,3289511.360044,272696.020161,528.481841,1.602681,-92.270224
407160.110000,3289511.362919,272695.341233,528.470643,1.603764,-92.273844
407160.120000,3289511.365689,272694.662299,528.459483,1.604892,-92.277196
407160.130000,3289511.368358,272693.983358,528.448360,1.606066,-92.280283
407160.140000,3289511.370924,272693.304410,528.437273,1.607286,-92.283106
407160.150000,3289511.373391,272692.625456,528.426222,1.608552,-92.285667
407160.160000,3289511.375758,272691.946495,528.415205,1.609863,-92.287968
407160.170000,3289511.378027,272691.267529,528.404222,1.611220,-92.290011
407160.180000,3289511.380199,272690.588556,528.393272,1.612622,-92.291797
407160.190000,3289511.382276,272689.909577,528.382355,1.614070,-92.293328
407160.200000,3289511.384258,272689.230592,528.371469,1.615562,-92.294606
407160.210000,3289511.386147,272688.551601,528.360614,1.617100,-92.295632
407160.220000,3289511.387943,272687.872604,528.349790,1.618683,-92.296409
407160.230000,3289511.389649,272687.193602,528.338994,1.620311,-92.296938
407160.240000,3289511.391265,272686.514594,528.328228,1.621984,-92.297222
407160.250000,3289511.392793,272685.835581,528.317489,1.623702,-92.297261
407160.260000,3289511.394233,272685.156562,528.306777,1.625464,-92.297057
407160.270000,3289511.395587,272684.477538,528.296092,1.627272,-92.296613
407160.280000,3289511.396855,272683.798509,528.285432,1.629123,-92.295929
407160.290000,3289511.398040,272683.119475,528.274797,1.631020,-92.295009
407160.300000,3289511.399142,272682.440435,528.264186,1.632961,-92.293853
407160.310000,3289511.400163,272681.761391,528.253598,1.634946,-92.292464
407160.320000,3289511.401103,272681.082342,528.243033,1.636975,-92.290842
407160.330000,3289511.401964,272680.403289,528.232490,1.639048,-92.288991
407160.340000,3289511.402747,272679.724231,528.221968,1.641166,-92.286911
407160.350000,3289511.403453,272679.045168,528.211466,1.643328,-92.284604
407160.360000,3289511.404083,272678.366101,528.200983,1.645533,-92.282073
407160.370000,3289511.404639,272677.687030,528.190519,1.647783,-92.279319
407160.380000,3289511.405122,272677.007954,528.180074,1.650076,-92.276343
407160.390000,3289511.405532,272676.328874,528.169645,1.652413,-92.273148
407160.400000,3289511.405872,272675.649791,528.159233,1.654793,-92.269736
407160.410000,3289511.406142,272674.970703,528.148837,1.657217,-92.266107
407160.420000,3289511.406343,272674.291612,528.138456,1.659684,-92.262264
407160.430000,3289511.406476,272673.612517,528.128089,1.662195,-92.258209
407160.440000,3289511.406544,272672.933419,528.117735,1.664749,-92.253943
407160.450000,3289511.406546,272672.254317,528.107394,1.667346,-92.249468
407160.460000,3289511.406484,272671.575211,528.097065,1.669986,-92.244786
407160.470000,3289511.406360,272670.896102,528.086747,1.672670,-92.239898
407160.480000,3289511.406174,272670.216990,528.076440,1.675396,-92.234807
407160.490000,3289511.405927,272669.537875,528.066142,1.678165,-92.229515
407160.500000,3289511.405622,272668.858757,528.055854,1.680977,-92.224022
407160.510000,3289511.405258,272668.179636,528.045573,1.683832,-92.218331
407160.520000,3289511.404837,272667.500513,528.035300,1.686729,-92.212443
407160.530000,3289511.404361,272666.821386,528.025033,1.689668,-92.206361
407160.540000,3289511.403830,272666.142257,528.014772,1.692650,-92.200085
407160.550000,3289511.403246,272665.463126,528.004517,1.695675,-92.193619
407160.560000,3289511.402610,272664.783992,527.994265,1.698742,-92.186963
407160.570000,3289511.401922,272664.104856,527.984018,1.701851,-92.180120
407160.580000,3289511.401185,272663.425717,527.973773,1.705002,-92.173090
407160.590000,3289511.400399,272662.746577,527.963530,1.708195,-92.165877
407160.600000,3289511.399566,272662.067434,527.953289,1.711430,-92.158481
407160.610000,3289511.398686,272661.388290,527.943048,1.714706,-92.150904
407160.620000,3289511.397762,272660.709143,527.932807,1.718025,-92.143149
407160.630000,3289511.396793,272660.029995,527.922565,1.721385,-92.135216
407160.640000,3289511.395782,272659.350846,527.912321,1.724787,-92.127109
407160.650000,3289511.394729,272658.671695,527.902075,1.728231,-92.118828
407160.660000,3289511.393635,272657.992542,527.891826,1.731716,-92.110375
407160.670000,3289511.392502,272657.313388,527.881573,1.735242,-92.101752
407160.680000,3289511.391331,272656.634233,527.871315,1.738809,-92.092961
407160.690000,3289511.390124,272655.955077,527.861051,1.742418,-92.084003
407160.700000,3289511.388880,272655.275920,527.850781,1.746068,-92.074881
407160.710000,3289511.387602,272654.596762,527.840505,1.749759,-92.065596
407160.720000,3289511.386291,272653.917603,527.830220,1.753491,-92.056150
407160.730000,3289511.384947,272653.238443,527.819927,1.757263,-92.046544
407160.740000,3289511.383573,272652.559283,527.809625,1.761077,-92.036781
407160.750000,3289511.382168,272651.880122,527.799312,1.764931,-92.026862
407160.760000,3289511.380735,272651.200961,527.788989,1.768826,-92.016789
407160.770000,3289511.379274,272650.521800,527.778654,1.772761,-92.006564
407160.780000,3289511.377787,272649.842638,527.768307,1.776737,-91.996188
407160.790000,3289511.376275,272649.163476,527.757947,1.780753,-91.985664
407160.800000,3289511.374739,272648.484314,527.747573,1.784809,-91.974992
407160.810000,3289511.373180,272647.805153,527.737184,1.788906,-91.964175
407160.820000,3289511.371599,272647.125991,527.726781,1.793043,-91.953215
407160.830000,3289511.369998,272646.446830,527.716361,1.797219,-91.942113
407160.840000,3289511.368378,272645.767669,527.705924,1.801436,-91.930872
407160.850000,3289511.366739,272645.088508,527.695469,1.805693,-91.919492
407160.860000,3289511.365084,272644.409348,527.684996,1.809989,-91.907976
407160.870000,3289511.363413,272643.730189,527.674504,1.814325,-91.896325
407160.880000,3289511.361727,272643.051031,527.663992,1.818701,-91.884541
407160.890000,3289511.360028,272642.371873,527.653460,1.823116,-91.872626
407160.900000,3289511.358317,272641.692717,527.642906,1.827571,-91.860582
407160.910000,3289511.356594,272641.013561,527.632330,1.832065,-91.848411
407160.920000,3289511.354862,272640.334407,527.621731,1.836598,-91.836114
407160.930000,3289511.353121,272639.655253,527.611108,1.841171,-91.823692
407160.940000,3289511.351372,272638.976102,527.600461,1.845783,-91.811149
407160.950000,3289511.349617,272638.296951,527.589789,1.850433,-91.798485
407160.960000,3289511.347857,272637.617803,527.579090,1.855123,-91.785703
407160.970000,3289511.346093,272636.938656,527.568365,1.859851,-91.772803
407160.980000,3289511.344326,272636.259510,527.557613,1.864619,-91.759789
407160.990000,3289511.342557,272635.580367,527.546832,1.869425,-91.746661
407161.000000,3289511.340788,272634.901226,527.536022,1.874270,-91.733421
407161.010000,3289511.339020,272634.222086,527.525183,1.879141,-91.720072
407161.020000,3289511.337252,272633.542949,527.514315,1.884028,-91.706617
407161.030000,3289511.335485,272632.863814,527.503419,1.888928,-91.693061
407161.040000,3289511.333719,272632.184681,527.492496,1.893841,-91.679406
407161.050000,3289511.331955,272631.505550,527.481547,1.898764,-91.665659
407161.060000,3289511.330192,272630.826421,527.470572,1.903697,-91.651822
407161.070000,3289511.328431,272630.147295,527.459573,1.908638,-91.637901
407161.080000,3289511.326672,272629.468172,527.448550,1.913587,-91.623898
407161.090000,3289511.324915,272628.789050,527.437505,1.918541,-91.609819
407161.100000,3289511.323159,272628.109931,527.426438,1.923500,-91.595667
407161.110000,3289511.321407,272627.430815,527.415350,1.928463,-91.581447
407161.120000,3289511.319656,272626.751701,527.404242,1.933427,-91.567163
407161.130000,3289511.317908,272626.072590,527.393114,1.938392,-91.552819
407161.140000,3289511.316163,272625.393481,527.381969,1.943356,-91.538419
407161.150000,3289511.314421,272624.714375,527.370806,1.948319,-91.523968
407161.160000,3289511.312682,272624.035272,527.359626,1.953278,-91.509469
407161.170000,3289511.310946,272623.356171,527.348431,1.958233,-91.494927
407161.180000,3289511.309214,272622.677074,527.337221,1.963182,-91.480345
407161.190000,3289511.307485,272621.997979,527.325997,1.968124,-91.465729
407161.200000,3289511.305760,272621.318887,527.314761,1.973058,-91.451081
407161.210000,3289511.304039,272620.639798,527.303512,1.977983,-91.436408
407161.220000,3289511.302322,272619.960712,527.292252,1.982896,-91.421711
407161.230000,3289511.300609,272619.281629,527.280981,1.987798,-91.406997
407161.240000,3289511.298900,272618.602549,527.269701,1.992686,-91.392268
407161.250000,3289511.297196,272617.923472,527.258413,1.997559,-91.377529
407161.260000,3289511.295497,272617.244399,527.247117,2.002417,-91.362785
407161.270000,3289511.293802,272616.565328,527.235814,2.007257,-91.348039
407161.280000,3289511.292113,272615.886261,527.224505,2.012079,-91.333295
407161.290000,3289511.290429,272615.207197,527.213190,2.016881,-91.318559
407161.300000,3289511.288750,272614.528136,527.201872,2.021661,-91.303833
407161.310000,3289511.287076,272613.849079,527.190551,2.026420,-91.289122
407161.320000,3289511.285408,272613.170026,527.179227,2.031154,-91.274431
407161.330000,3289511.283746,272612.490975,527.167901,2.035864,-91.259763
407161.340000,3289511.282090,272611.811928,527.156575,2.040548,-91.245122
407161.350000,3289511.280441,272611.132885,527.145249,2.045204,-91.230513
407161.360000,3289511.278797,272610.453846,527.133924,2.049831,-91.215940
407161.370000,3289511.277160,272609.774810,527.122602,2.054428,-91.201408
407161.380000,3289511.275529,272609.095777,527.111282,2.058994,-91.186919
407161.390000,3289511.273906,272608.416749,527.099965,2.063527,-91.172479
407161.400000,3289511.272289,272607.737724,527.088654,2.068027,-91.158092
407161.410000,3289511.270679,272607.058703,527.077348,2.072491,-91.143761
407161.420000,3289511.269077,272606.379686,527.066048,2.076918,-91.129491
407161.430000,3289511.267482,272605.700673,527.054756,2.081308,-91.115287
407161.440000,3289511.265894,272605.021664,527.043472,2.085659,-91.101151
407161.450000,3289511.264315,272604.342659,527.032196,2.089970,-91.087090
407161.460000,3289511.262743,272603.663657,527.020931,2.094239,-91.073105
407161.470000,3289511.261179,272602.984660,527.009677,2.098464,-91.059203
407161.480000,3289511.259624,272602.305667,526.998434,2.102646,-91.045386
407161.490000,3289511.258076,272601.626679,526.987204,2.106783,-91.031660
407161.500000,3289511.256538,272600.947694,526.975987,2.110872,-91.018028
407161.510000,3289511.255008,272600.268714,526.964784,2.114914,-91.004494
407161.520000,3289511.253487,272599.589738,526.953597,2.118906,-90.991063
407161.530000,3289511.251975,272598.910766,526.942426,2.122848,-90.977739
407161.540000,3289511.250472,272598.231799,526.931272,2.126738,-90.964526
407161.550000,3289511.248978,272597.552836,526.920136,2.130574,-90.951428
407161.560000,3289511.247494,272596.873878,526.909018,2.134357,-90.938449
407161.570000,3289511.246020,272596.194924,526.897920,2.138083,-90.925594
407161.580000,3289511.244555,272595.515975,526.886843,2.141753,-90.912867
407161.590000,3289511.243101,272594.837030,526.875786,2.145364,-90.900271
407161.600000,3289511.241656,272594.158090,526.864753,2.148916,-90.887811
407161.610000,3289511.240222,272593.479155,526.853742,2.152407,-90.875492
407161.620000,3289511.238799,272592.800224,526.842755,2.155836,-90.863317
407161.630000,3289511.237386,272592.121299,526.831793,2.159201,-90.851290
407161.640000,3289511.235983,272591.442378,526.820857,2.162502,-90.839416
407161.650000,3289511.234592,272590.763462,526.809948,2.165736,-90.827699
407161.660000,3289511.233212,272590.084551,526.799066,2.168904,-90.816143
407161.670000,3289511.231843,272589.405645,526.788213,2.172003,-90.804752
407161.680000,3289511.230485,272588.726744,526.777389,2.175032,-90.793530
407161.690000,3289511.229139,272588.047848,526.766595,2.177990,-90.782482
407161.700000,3289511.227805,272587.368957,526.755832,2.180875,-90.771612
407161.710000,3289511.226483,272586.690071,526.745102,2.183687,-90.760923
407161.720000,3289511.225173,272586.011190,526.734404,2.186424,-90.750421
407161.730000,3289511.223875,272585.332315,526.723739,2.189085,-90.740108
407161.740000,3289511.222589,272584.653445,526.713110,2.191668,-90.729991
407161.750000,3289511.221316,272583.974580,526.702516,2.194173,-90.720071
407161.760000,3289511.220055,272583.295721,526.691958,2.196597,-90.710355
407161.770000,3289511.218808,272582.616867,526.681437,2.198940,-90.700845
407161.780000,3289511.217573,272581.938018,526.670955,2.201200,-90.691546
407161.790000,3289511.216352,272581.259175,526.660511,2.203377,-90.682463
407161.800000,3289511.215144,272580.580338,526.650108,2.205468,-90.673599
407161.810000,3289511.213950,272579.901506,526.639745,2.207473,-90.664958
407161.820000,3289511.212769,272579.222679,526.629424,2.209390,-90.656546
407161.830000,3289511.211602,272578.543859,526.619145,2.211217,-90.648365
407161.840000,3289511.210449,272577.865044,526.608910,2.212955,-90.640420
407161.850000,3289511.209310,272577.186235,526.598719,2.214601,-90.632716
407161.860000,3289511.208185,272576.507432,526.588573,2.216154,-90.625256
407161.870000,3289511.207075,272575.828634,526.578474,2.217613,-90.618044
407161.880000,3289511.205980,272575.149843,526.568421,2.218976,-90.611085
407161.890000,3289511.204899,272574.471057,526.558416,2.220243,-90.604384
407161.900000,3289511.203833,272573.792277,526.548460,2.221412,-90.597943
407161.910000,3289511.202783,272573.113504,526.538553,2.222481,-90.591767
407161.920000,3289511.201747,272572.434736,526.528697,2.223450,-90.585861
407161.930000,3289511.200727,272571.755975,526.518892,2.224316,-90.580229
407161.940000,3289511.199723,272571.077219,526.509140,2.225080,-90.574874
407161.950000,3289511.198734,272570.398470,526.499440,2.225739,-90.569802
407161.960000,3289511.197762,272569.719727,526.489795,2.226293,-90.565015
407161.970000,3289511.196805,272569.040991,526.480204,2.226739,-90.560519
407161.980000,3289511.195865,272568.362261,526.470669,2.227078,-90.556317
407161.990000,3289511.194941,272567.683537,526.461191,2.227306,-90.552414
407162.000000,3289511.194033,272567.004819,526.451770,2.227424,-90.548814
407162.010000,3289511.193142,272566.326108,526.442407,2.227441,-90.545519
407162.020000,3289511.192268,272565.647404,526.433102,2.227370,-90.542527
407162.030000,3289511.191411,272564.968705,526.423853,2.227212,-90.539835
407162.040000,3289511.190570,272564.290013,526.414659,2.226969,-90.537438
407162.050000,3289511.189746,272563.611327,526.405519,2.226644,-90.535332
407162.060000,3289511.188938,272562.932646,526.396433,2.226238,-90.533514
407162.070000,3289511.188147,272562.253971,526.387398,2.225752,-90.531980
407162.080000,3289511.187372,272561.575301,526.378414,2.225189,-90.530726
407162.090000,3289511.186614,272560.896637,526.369480,2.224551,-90.529748
407162.100000,3289511.185872,272560.217978,526.360595,2.223840,-90.529042
407162.110000,3289511.185147,272559.539324,526.351758,2.223057,-90.528605
407162.120000,3289511.184438,272558.860676,526.342967,2.222204,-90.528432
407162.130000,3289511.183745,272558.182031,526.334222,2.221283,-90.528520
407162.140000,3289511.183069,272557.503392,526.325522,2.220297,-90.528865
407162.150000,3289511.182409,272556.824757,526.316865,2.219246,-90.529462
407162.160000,3289511.181766,272556.146127,526.308250,2.218133,-90.530309
407162.170000,3289511.181138,272555.467501,526.299677,2.216960,-90.531400
407162.180000,3289511.180527,272554.788879,526.291144,2.215728,-90.532734
407162.190000,3289511.179932,272554.110261,526.282650,2.214439,-90.534304
407162.200000,3289511.179353,272553.431647,526.274195,2.213096,-90.536109
407162.210000,3289511.178790,272552.753036,526.265776,2.211700,-90.538143
407162.220000,3289511.178244,272552.074429,526.257394,2.210253,-90.540403
407162.230000,3289511.177713,272551.395826,526.249046,2.208757,-90.542885
407162.240000,3289511.177199,272550.717226,526.240733,2.207214,-90.545585
407162.250000,3289511.176700,272550.038629,526.232452,2.205625,-90.548500
407162.260000,3289511.176218,272549.360035,526.224203,2.203993,-90.551625
407162.270000,3289511.175751,272548.681444,526.215985,2.202319,-90.554957
407162.280000,3289511.175300,272548.002855,526.207796,2.200605,-90.558491
407162.290000,3289511.174866,272547.324270,526.199636,2.198853,-90.562225
407162.300000,3289511.174447,272546.645687,526.191504,2.197066,-90.566153
407162.310000,3289511.174044,272545.967106,526.183397,2.195244,-90.570273
407162.320000,3289511.173656,272545.288527,526.175317,2.193390,-90.574580
407162.330000,3289511.173285,272544.609951,526.167260,2.191506,-90.579071
407162.340000,3289511.172929,272543.931376,526.159227,2.189593,-90.583741
407162.350000,3289511.172589,272543.252803,526.151216,2.187653,-90.588587
407162.360000,3289511.172265,272542.574232,526.143226,2.185689,-90.593605
407162.370000,3289511.171956,272541.895662,526.135256,2.183702,-90.598791
407162.380000,3289511.171663,272541.217094,526.127306,2.181693,-90.604141
407162.390000,3289511.171386,272540.538527,526.119373,2.179666,-90.609651
407162.400000,3289511.171124,272539.859961,526.111457,2.177621,-90.615318
407162.410000,3289511.170878,272539.181396,526.103556,2.175560,-90.621137
407162.420000,3289511.170647,272538.502832,526.095671,2.173487,-90.627106
407162.430000,3289511.170432,272537.824268,526.087799,2.171401,-90.633219
407162.440000,3289511.170232,272537.145705,526.079940,2.169306,-90.639473
407162.450000,3289511.170048,272536.467143,526.072092,2.167203,-90.645864
407162.460000,3289511.169879,272535.788580,526.064255,2.165093,-90.652389
407162.470000,3289511.169725,272535.110018,526.056427,2.162980,-90.659043
407162.480000,3289511.169587,272534.431456,526.048607,2.160864,-90.665822
407162.490000,3289511.169464,272533.752894,526.040795,2.158748,-90.672724
407162.500000,3289511.169356,272533.074331,526.032989,2.156633,-90.679743
407162.510000,3289511.169264,272532.395768,526.025188,2.154521,-90.686876
407162.520000,3289511.169187,272531.717205,526.017391,2.152415,-90.694120
407162.530000,3289511.169125,272531.038641,526.009597,2.150316,-90.701470
407162.540000,3289511.169078,272530.360076,526.001806,2.148226,-90.708922
407162.550000,3289511.169047,272529.681510,525.994015,2.146146,-90.716473
407162.560000,3289511.169030,272529.002942,525.986223,2.144079,-90.724118
407162.570000,3289511.169029,272528.324374,525.978431,2.142026,-90.731854
407162.580000,3289511.169042,272527.645804,525.970636,2.139990,-90.739678
407162.590000,3289511.169071,272526.967233,525.962838,2.137973,-90.747584
407162.600000,3289511.169115,272526.288660,525.955036,2.135975,-90.755570
407162.610000,3289511.169173,272525.610086,525.947228,2.134000,-90.763631
407162.620000,3289511.169247,272524.931509,525.939413,2.132048,-90.771764
407162.630000,3289511.169335,272524.252930,525.931591,2.130122,-90.779965
407162.640000,3289511.169439,272523.574349,525.923760,2.128224,-90.788229
407162.650000,3289511.169557,272522.895766,525.915919,2.126355,-90.796554
407162.660000,3289511.169690,272522.217181,525.908067,2.124517,-90.804934
407162.670000,3289511.169838,272521.538592,525.900204,2.122713,-90.813367
407162.680000,3289511.170000,272520.860001,525.892328,2.120944,-90.821848
407162.690000,3289511.170178,272520.181407,525.884437,2.119212,-90.830374
407162.700000,3289511.170370,272519.502810,525.876532,2.117519,-90.838940
407162.710000,3289511.170577,272518.824210,525.868610,2.115867,-90.847544
407162.720000,3289511.170798,272518.145607,525.860671,2.114257,-90.856180
407162.730000,3289511.171034,272517.467000,525.852714,2.112692,-90.864846
407162.740000,3289511.171285,272516.788389,525.844737,2.111173,-90.873536
407162.750000,3289511.171550,272516.109775,525.836740,2.109702,-90.882248
407162.760000,3289511.171830,272515.431157,525.828722,2.108281,-90.890978
407162.770000,3289511.172124,272514.752535,525.820681,2.106913,-90.899721
407162.780000,3289511.172432,272514.073909,525.812616,2.105598,-90.908475
407162.790000,3289511.172756,272513.395278,525.804527,2.104339,-90.917234
407162.800000,3289511.173093,272512.716643,525.796412,2.103137,-90.925995
407162.810000,3289511.173445,272512.038004,525.788270,2.101995,-90.934755
407162.820000,3289511.173811,272511.359360,525.780100,2.100915,-90.943508
407162.830000,3289511.174192,272510.680711,525.771901,2.099897,-90.952253
407162.840000,3289511.174587,272510.002057,525.763673,2.098945,-90.960984
407162.850000,3289511.174996,272509.323398,525.755413,2.098059,-90.969698
407162.860000,3289511.175420,272508.644734,525.747121,2.097243,-90.978391
407162.870000,3289511.175857,272507.966064,525.738796,2.096497,-90.987059
407162.880000,3289511.176309,272507.287389,525.730437,2.095824,-90.995698
407162.890000,3289511.176775,272506.608708,525.722042,2.095225,-91.004305
407162.900000,3289511.177255,272505.930022,525.713611,2.094702,-91.012875
407162.910000,3289511.177750,272505.251329,525.705143,2.094258,-91.021405
407162.920000,3289511.178258,272504.572631,525.696636,2.093893,-91.029890
407162.930000,3289511.178780,272503.893926,525.688089,2.093611,-91.038328
407162.940000,3289511.179317,272503.215215,525.679502,2.093412,-91.046714
407162.950000,3289511.179867,272502.536498,525.670873,2.093299,-91.055044
407162.960000,3289511.180431,272501.857774,525.662201,2.093274,-91.063314
407162.970000,3289511.181010,272501.179043,525.653485,2.093338,-91.071521
407162.980000,3289511.181602,272500.500305,525.644725,2.093493,-91.079660
407162.990000,3289511.182208,272499.821560,525.635918,2.093742,-91.087728
407163.000000,3289511.182828,272499.142808,525.627065,2.094085,-91.095721
407163.010000,3289511.183461,272498.464049,525.618163,2.094519,-91.103636
407163.020000,3289511.184109,272497.785283,525.609215,2.095037,-91.111472
407163.030000,3289511.184769,272497.106510,525.600221,2.095638,-91.119229
407163.040000,3289511.185443,272496.427731,525.591182,2.096320,-91.126908
407163.050000,3289511.186131,272495.748945,525.582099,2.097082,-91.134509
407163.060000,3289511.186831,272495.070154,525.572973,2.097924,-91.142033
407163.070000,3289511.187544,272494.391357,525.563806,2.098842,-91.149480
407163.080000,3289511.188270,272493.712555,525.554599,2.099838,-91.156851
407163.090000,3289511.189008,272493.033749,525.545352,2.100908,-91.164145
407163.100000,3289511.189758,272492.354937,525.536066,2.102052,-91.171363
407163.110000,3289511.190521,272491.676121,525.526744,2.103269,-91.178507
407163.120000,3289511.191295,272490.997302,525.517385,2.104557,-91.185575
407163.130000,3289511.192082,272490.318478,525.507991,2.105915,-91.192569
407163.140000,3289511.192880,272489.639651,525.498563,2.107342,-91.199489
407163.150000,3289511.193690,272488.960821,525.489103,2.108836,-91.206335
407163.160000,3289511.194511,272488.281989,525.479610,2.110397,-91.213108
407163.170000,3289511.195343,272487.603153,525.470087,2.112023,-91.219807
407163.180000,3289511.196186,272486.924316,525.460534,2.113713,-91.226435
407163.190000,3289511.197040,272486.245476,525.450953,2.115465,-91.232990
407163.200000,3289511.197904,272485.566635,525.441344,2.117279,-91.239474
407163.210000,3289511.198780,272484.887793,525.431709,2.119153,-91.245886
407163.220000,3289511.199665,272484.208950,525.422048,2.121085,-91.252228
407163.230000,3289511.200561,272483.530106,525.412364,2.123075,-91.258499
407163.240000,3289511.201466,272482.851261,525.402656,2.125121,-91.264700
407163.250000,3289511.202382,272482.172417,525.392926,2.127222,-91.270832
407163.260000,3289511.203307,272481.493573,525.383175,2.129376,-91.276894
407163.270000,3289511.204242,272480.814729,525.373405,2.131584,-91.282888
407163.280000,3289511.205186,272480.135886,525.363615,2.133842,-91.288813
407163.290000,3289511.206140,272479.457044,525.353809,2.136150,-91.294670
407163.300000,3289511.207102,272478.778203,525.343985,2.138507,-91.300460
407163.310000,3289511.208073,272478.099365,525.334146,2.140912,-91.306182
407163.320000,3289511.209053,272477.420528,525.324292,2.143363,-91.311838
407163.330000,3289511.210042,272476.741693,525.314426,2.145858,-91.317427
407163.340000,3289511.211038,272476.062862,525.304547,2.148397,-91.322950
407163.350000,3289511.212043,272475.384033,525.294657,2.150979,-91.328408
407163.360000,3289511.213056,272474.705207,525.284756,2.153602,-91.333801
407163.370000,3289511.214077,272474.026385,525.274847,2.156264,-91.339129
407163.380000,3289511.215106,272473.347566,525.264930,2.158966,-91.344392
407163.390000,3289511.216142,272472.668752,525.255006,2.161704,-91.349592
407163.400000,3289511.217186,272471.989942,525.245077,2.164479,-91.354728
407163.410000,3289511.218237,272471.311137,525.235143,2.167288,-91.359801
407163.420000,3289511.219295,272470.632336,525.225205,2.170131,-91.364811
407163.430000,3289511.220360,272469.953541,525.215265,2.173007,-91.369759
407163.440000,3289511.221431,272469.274752,525.205323,2.175913,-91.374645
407163.450000,3289511.222509,272468.595969,525.195381,2.178849,-91.379470
407163.460000,3289511.223594,272467.917191,525.185440,2.181814,-91.384234
407163.470000,3289511.224684,272467.238421,525.175501,2.184806,-91.388936
407163.480000,3289511.225781,272466.559657,525.165565,2.187824,-91.393579
407163.490000,3289511.226884,272465.880900,525.155633,2.190867,-91.398162
407163.500000,3289511.227992,272465.202151,525.145706,2.193934,-91.402685
407163.510000,3289511.229106,272464.523409,525.135786,2.197023,-91.407150
407163.520000,3289511.230226,272463.844675,525.125873,2.200132,-91.411555
407163.530000,3289511.231350,272463.165950,525.115968,2.203262,-91.415903
407163.540000,3289511.232480,272462.487233,525.106073,2.206409,-91.420192
407163.550000,3289511.233615,272461.808525,525.096188,2.209574,-91.424424
407163.560000,3289511.234754,272461.129827,525.086315,2.212756,-91.428600
407163.570000,3289511.235898,272460.451138,525.076455,2.215951,-91.432718
407163.580000,3289511.237046,272459.772458,525.066608,2.219161,-91.436781
407163.590000,3289511.238199,272459.093789,525.056777,2.222382,-91.440787
407163.600000,3289511.239356,272458.415131,525.046961,2.225614,-91.444739
407163.610000,3289511.240517,272457.736483,525.037163,2.228856,-91.448635
407163.620000,3289511.241681,272457.057845,525.027383,2.232106,-91.452477
407163.630000,3289511.242849,272456.379220,525.017622,2.235364,-91.456264
407163.640000,3289511.244021,272455.700606,525.007882,2.238627,-91.459998
407163.650000,3289511.245195,272455.022003,524.998163,2.241895,-91.463678
407163.660000,3289511.246373,272454.343414,524.988467,2.245167,-91.467306
407163.670000,3289511.247554,272453.664836,524.978794,2.248440,-91.470881
407163.680000,3289511.248738,272452.986271,524.969146,2.251714,-91.474404
407163.690000,3289511.249924,272452.307720,524.959524,2.254988,-91.477875
407163.700000,3289511.251113,272451.629182,524.949929,2.258260,-91.481295
407163.710000,3289511.252304,272450.950657,524.940361,2.261530,-91.484664
407163.720000,3289511.253497,272450.272147,524.930823,2.264795,-91.487982
407163.730000,3289511.254692,272449.593651,524.921315,2.268054,-91.491251
407163.740000,3289511.255889,272448.915170,524.911838,2.271307,-91.494469
407163.750000,3289511.257087,272448.236703,524.902394,2.274553,-91.497639
407163.760000,3289511.258287,272447.558252,524.892983,2.277788,-91.500759
407163.770000,3289511.259488,272446.879816,524.883607,2.281014,-91.503832
407163.780000,3289511.260690,272446.201396,524.874266,2.284227,-91.506856
407163.790000,3289511.261894,272445.522992,524.864962,2.287428,-91.509832
407163.800000,3289511.263098,272444.844605,524.855695,2.290614,-91.512761
407163.810000,3289511.264303,272444.166234,524.846468,2.293785,-91.515644
407163.820000,3289511.265508,272443.487880,524.837280,2.296939,-91.518479
407163.830000,3289511.266713,272442.809544,524.828134,2.300075,-91.521269
407163.840000,3289511.267919,272442.131225,524.819030,2.303192,-91.524014
407163.850000,3289511.269125,272441.452925,524.809969,2.306288,-91.526713
407163.860000,3289511.270330,272440.774642,524.800952,2.309362,-91.529367
407163.870000,3289511.271535,272440.096378,524.791980,2.312413,-91.531977
407163.880000,3289511.272740,272439.418133,524.783055,2.315440,-91.534543
407163.890000,3289511.273944,272438.739907,524.774178,2.318442,-91.537065
407163.900000,3289511.275147,272438.061700,524.765349,2.321416,-91.539544
407163.910000,3289511.276349,272437.383513,524.756570,2.324363,-91.541981
407163.920000,3289511.277550,272436.705346,524.747842,2.327280,-91.544375
407163.930000,3289511.278749,272436.027199,524.739166,2.330166,-91.546727
407163.940000,3289511.279948,272435.349074,524.730543,2.333021,-91.549037
407163.950000,3289511.281144,272434.670968,524.721973,2.335842,-91.551307
407163.960000,3289511.282339,272433.992885,524.713459,2.338629,-91.553535
407163.970000,3289511.283531,272433.314822,524.705002,2.341381,-91.555724
407163.980000,3289511.284722,272432.636782,524.696601,2.344095,-91.557872
407163.990000,3289511.285910,272431.958764,524.688259,2.346771,-91.559981
407164.000000,3289511.287095,272431.280768,524.679977,2.349408,-91.562051
407164.010000,3289511.288278,272430.602794,524.671755,2.352006,-91.564083
407164.020000,3289511.289459,272429.924843,524.663593,2.354566,-91.566077
407164.030000,3289511.290637,272429.246915,524.655492,2.357088,-91.568034
407164.040000,3289511.291812,272428.569008,524.647450,2.359573,-91.569955
407164.050000,3289511.292985,272427.891122,524.639467,2.362020,-91.571841
407164.060000,3289511.294155,272427.213257,524.631544,2.364431,-91.573692
407164.070000,3289511.295323,272426.535413,524.623679,2.366805,-91.575507
407164.080000,3289511.296488,272425.857589,524.615873,2.369142,-91.577289
407164.090000,3289511.297652,272425.179786,524.608125,2.371443,-91.579038
407164.100000,3289511.298812,272424.502002,524.600435,2.373708,-91.580754
407164.110000,3289511.299971,272423.824237,524.592803,2.375937,-91.582437
407164.120000,3289511.301127,272423.146491,524.585228,2.378130,-91.584089
407164.130000,3289511.302281,272422.468764,524.577710,2.380288,-91.585710
407164.140000,3289511.303433,272421.791056,524.570248,2.382410,-91.587300
407164.150000,3289511.304582,272421.113365,524.562844,2.384498,-91.588859
407164.160000,3289511.305730,272420.435692,524.555495,2.386550,-91.590390
407164.170000,3289511.306875,272419.758036,524.548202,2.388569,-91.591891
407164.180000,3289511.308018,272419.080397,524.540965,2.390552,-91.593365
407164.190000,3289511.309160,272418.402774,524.533782,2.392502,-91.594810
407164.200000,3289511.310299,272417.725168,524.526655,2.394418,-91.596228
407164.210000,3289511.311436,272417.047578,524.519582,2.396300,-91.597620
407164.220000,3289511.312571,272416.370003,524.512564,2.398148,-91.598985
407164.230000,3289511.313704,272415.692444,524.505600,2.399963,-91.600325
407164.240000,3289511.314836,272415.014899,524.498689,2.401746,-91.601640
407164.250000,3289511.315965,272414.337369,524.491832,2.403495,-91.602931
407164.260000,3289511.317093,272413.659854,524.485028,2.405212,-91.604197
407164.270000,3289511.318219,272412.982352,524.478276,2.406896,-91.605441
407164.280000,3289511.319343,272412.304863,524.471578,2.408548,-91.606661
407164.290000,3289511.320466,272411.627388,524.464931,2.410168,-91.607860
407164.300000,3289511.321586,272410.949926,524.458337,2.411757,-91.609037
407164.310000,3289511.322706,272410.272476,524.451794,2.413314,-91.610193
407164.320000,3289511.323823,272409.595038,524.445302,2.414839,-91.611328
407164.330000,3289511.324939,272408.917612,524.438861,2.416334,-91.612444
407164.340000,3289511.326053,272408.240198,524.432471,2.417797,-91.613540
407164.350000,3289511.327166,272407.562794,524.426132,2.419230,-91.614617
407164.360000,3289511.328277,272406.885402,524.419842,2.420633,-91.615676
407164.370000,3289511.329387,272406.208020,524.413603,2.422005,-91.616718
407164.380000,3289511.330495,272405.530648,524.407412,2.423347,-91.617742
407164.390000,3289511.331602,272404.853285,524.401272,2.424660,-91.618750
407164.400000,3289511.332707,272404.175933,524.395180,2.425943,-91.619742
407164.410000,3289511.333812,272403.498589,524.389136,2.427197,-91.620718
407164.420000,3289511.334915,272402.821254,524.383141,2.428421,-91.621680
407164.430000,3289511.336016,272402.143927,524.377194,2.429617,-91.622627
407164.440000,3289511.337116,272401.466609,524.371295,2.430784,-91.623560
407164.450000,3289511.338215,272400.789298,524.365443,2.431922,-91.624481
407164.460000,3289511.339313,272400.111994,524.359638,2.433032,-91.625388
407164.470000,3289511.340410,272399.434698,524.353880,2.434114,-91.626284
407164.480000,3289511.341506,272398.757408,524.348169,2.435169,-91.627168
407164.490000,3289511.342600,272398.080125,524.342503,2.436195,-91.628042
407164.500000,3289511.343694,272397.402847,524.336884,2.437195,-91.628905
407164.510000,3289511.344786,272396.725576,524.331310,2.438167,-91.629758
407164.520000,3289511.345878,272396.048309,524.325782,2.439112,-91.630602
407164.530000,3289511.346968,272395.371048,524.320299,2.440031,-91.631437
407164.540000,3289511.348058,272394.693791,524.314860,2.440922,-91.632264
407164.550000,3289511.349147,272394.016538,524.309466,2.441788,-91.633084
407164.560000,3289511.350234,272393.339290,524.304115,2.442628,-91.633896
407164.570000,3289511.351321,272392.662045,524.298809,2.443442,-91.634703
407164.580000,3289511.352408,272391.984803,524.293546,2.444230,-91.635503
407164.590000,3289511.353493,272391.307565,524.288327,2.444993,-91.636298
407164.600000,3289511.354578,272390.630329,524.283150,2.445730,-91.637088
407164.610000,3289511.355662,272389.953095,524.278016,2.446443,-91.637874
407164.620000,3289511.356745,272389.275863,524.272924,2.447130,-91.638657
407164.630000,3289511.357828,272388.598632,524.267874,2.447794,-91.639436
407164.640000,3289511.358910,272387.921403,524.262866,2.448433,-91.640213
407164.650000,3289511.359991,272387.244175,524.257900,2.449048,-91.640988
407164.660000,3289511.361072,272386.566947,524.252974,2.449638,-91.641762
407164.670000,3289511.362152,272385.889720,524.248089,2.450206,-91.642535
407164.680000,3289511.363232,272385.212492,524.243245,2.450750,-91.643308
407164.690000,3289511.364312,272384.535264,524.238441,2.451270,-91.644081
407164.700000,3289511.365391,272383.858035,524.233677,2.451768,-91.644854
407164.710000,3289511.366470,272383.180805,524.228952,2.452243,-91.645630
407164.720000,3289511.367548,272382.503573,524.224267,2.452695,-91.646407
407164.730000,3289511.368626,272381.826340,524.219621,2.453125,-91.647187
407164.740000,3289511.369704,272381.149104,524.215014,2.453532,-91.647970
407164.750000,3289511.370781,272380.471866,524.210445,2.453918,-91.648757
407164.760000,3289511.371858,272379.794625,524.205914,2.454282,-91.649548
407164.770000,3289511.372935,272379.117380,524.201421,2.454625,-91.650343
407164.780000,3289511.374012,272378.440133,524.196965,2.454946,-91.651145
407164.790000,3289511.375089,272377.762881,524.192547,2.455246,-91.651952
407164.800000,3289511.376166,272377.085625,524.188165,2.455526,-91.652765
407164.810000,3289511.377242,272376.408364,524.183820,2.455785,-91.653586
407164.820000,3289511.378319,272375.731099,524.179512,2.456023,-91.654414
407164.830000,3289511.379395,272375.053828,524.175239,2.456241,-91.655251
407164.840000,3289511.380472,272374.376552,524.171002,2.456439,-91.656096
407164.850000,3289511.381548,272373.699269,524.166801,2.456618,-91.656951
407164.860000,3289511.382625,272373.021981,524.162635,2.456777,-91.657815
407164.870000,3289511.383702,272372.344686,524.158503,2.456917,-91.658690
407164.880000,3289511.384779,272371.667383,524.154406,2.457037,-91.659576
407164.890000,3289511.385856,272370.990074,524.150343,2.457139,-91.660474
407164.900000,3289511.386934,272370.312757,524.146314,2.457222,-91.661383
407164.910000,3289511.388011,272369.635432,524.142319,2.457287,-91.662306
407164.920000,3289511.389089,272368.958098,524.138357,2.457334,-91.663241
407164.930000,3289511.390168,272368.280756,524.134428,2.457362,-91.664191
407164.940000,3289511.391246,272367.603405,524.130532,2.457373,-91.665155
407164.950000,3289511.392325,272366.926044,524.126668,2.457366,-91.666133
407164.960000,3289511.393405,272366.248674,524.122836,2.457342,-91.667127
407164.970000,3289511.394485,272365.571294,524.119037,2.457300,-91.668138
407164.980000,3289511.395565,272364.893903,524.115268,2.457242,-91.669165
407164.990000,3289511.396646,272364.216502,524.111531,2.457167,-91.670209
407165.000000,3289511.397727,272363.539089,524.107825,2.457076,-91.671271
407165.010000,3289511.398809,272362.861666,524.104149,2.456967,-91.672350
407165.020000,3289511.399892,272362.184231,524.100503,2.456839,-91.673447
407165.030000,3289511.400975,272361.506786,524.096887,2.456692,-91.674561
407165.040000,3289511.402059,272360.829330,524.093299,2.456526,-91.675693
407165.050000,3289511.403143,272360.151865,524.089740,2.456341,-91.676841
407165.060000,3289511.404228,272359.474391,524.086208,2.456137,-91.678008
407165.070000,3289511.405313,272358.796908,524.082703,2.455915,-91.679191
407165.080000,3289511.406399,272358.119416,524.079225,2.455673,-91.680392
407165.090000,3289511.407486,272357.441917,524.075772,2.455413,-91.681609
407165.100000,3289511.408573,272356.764410,524.072344,2.455134,-91.682845
407165.110000,3289511.409661,272356.086896,524.068941,2.454837,-91.684097
407165.120000,3289511.410749,272355.409375,524.065561,2.454520,-91.685367
407165.130000,3289511.411838,272354.731848,524.062205,2.454186,-91.686654
407165.140000,3289511.412927,272354.054316,524.058872,2.453832,-91.687959
407165.150000,3289511.414018,272353.376778,524.055561,2.453460,-91.689281
407165.160000,3289511.415108,272352.699235,524.052271,2.453070,-91.690620
407165.170000,3289511.416200,272352.021687,524.049002,2.452661,-91.691976
407165.180000,3289511.417292,272351.344136,524.045753,2.452234,-91.693350
407165.190000,3289511.418384,272350.666581,524.042524,2.451788,-91.694741
407165.200000,3289511.419478,272349.989023,524.039314,2.451324,-91.696149
407165.210000,3289511.420572,272349.311462,524.036122,2.450842,-91.697574
407165.220000,3289511.421666,272348.633899,524.032948,2.450342,-91.699017
407165.230000,3289511.422761,272347.956333,524.029791,2.449823,-91.700477
407165.240000,3289511.423857,272347.278767,524.026651,2.449286,-91.701955
407165.250000,3289511.424954,272346.601199,524.023527,2.448731,-91.703450
407165.260000,3289511.426051,272345.923631,524.020418,2.448158,-91.704962
407165.270000,3289511.427149,272345.246063,524.017324,2.447567,-91.706491
407165.280000,3289511.428247,272344.568495,524.014244,2.446957,-91.708038
407165.290000,3289511.429346,272343.890928,524.011177,2.446330,-91.709602
407165.300000,3289511.430446,272343.213362,524.008124,2.445685,-91.711183
407165.310000,3289511.431547,272342.535797,524.005083,2.445022,-91.712782
407165.320000,3289511.432648,272341.858235,524.002053,2.444340,-91.714398
407165.330000,3289511.433750,272341.180675,523.999034,2.443642,-91.716031
407165.340000,3289511.434852,272340.503118,523.996026,2.442925,-91.717681
407165.350000,3289511.435955,272339.825564,523.993028,2.442191,-91.719349
407165.360000,3289511.437059,272339.148014,523.990039,2.441438,-91.721034
407165.370000,3289511.438164,272338.470468,523.987059,2.440669,-91.722737
407165.380000,3289511.439269,272337.792927,523.984087,2.439881,-91.724456
407165.390000,3289511.440375,272337.115391,523.981122,2.439076,-91.726193
407165.400000,3289511.441482,272336.437860,523.978164,2.438253,-91.727948
407165.410000,3289511.442590,272335.760336,523.975212,2.437413,-91.729719
407165.420000,3289511.443698,272335.082817,523.972266,2.436556,-91.731508
407165.430000,3289511.444807,272334.405306,523.969325,2.435680,-91.733314
407165.440000,3289511.445916,272333.727802,523.966388,2.434788,-91.735138
407165.450000,3289511.447027,272333.050305,523.963455,2.433878,-91.736979
407165.460000,3289511.448138,272332.372817,523.960525,2.432950,-91.738837
407165.470000,3289511.449250,272331.695337,523.957597,2.432006,-91.740712
407165.480000,3289511.450362,272331.017866,523.954672,2.431044,-91.742605
407165.490000,3289511.451476,272330.340405,523.951748,2.430065,-91.744515
407165.500000,3289511.452590,272329.662953,523.948824,2.429069,-91.746443
407165.510000,3289511.453705,272328.985512,523.945901,2.428055,-91.748387
407165.520000,3289511.454820,272328.308081,523.942977,2.427025,-91.750349
407165.530000,3289511.455937,272327.630661,523.940052,2.425977,-91.752329
407165.540000,3289511.457054,272326.953253,523.937125,2.424912,-91.754325
407165.550000,3289511.458172,272326.275857,523.934196,2.423831,-91.756339
407165.560000,3289511.459291,272325.598474,523.931264,2.422732,-91.758370
407165.570000,3289511.460410,272324.921103,523.928329,2.421617,-91.760419
407165.580000,3289511.461530,272324.243746,523.925389,2.420484,-91.762485
407165.590000,3289511.462651,272323.566403,523.922444,2.419335,-91.764568
407165.600000,3289511.463773,272322.889073,523.919495,2.418169,-91.766668
407165.610000,3289511.464896,272322.211758,523.916539,2.416986,-91.768786
407165.620000,3289511.466020,272321.534459,523.913576,2.415786,-91.770921
407165.630000,3289511.467144,272320.857175,523.910606,2.414570,-91.773074
407165.640000,3289511.468269,272320.179906,523.907629,2.413337,-91.775243
407165.650000,3289511.469395,272319.502654,523.904643,2.412088,-91.777430
407165.660000,3289511.470522,272318.825419,523.901648,2.410821,-91.779635
407165.670000,3289511.471649,272318.148201,523.898643,2.409539,-91.781856
407165.680000,3289511.472778,272317.471001,523.895628,2.408240,-91.784095
407165.690000,3289511.473907,272316.793819,523.892602,2.406924,-91.786352
407165.700000,3289511.475037,272316.116655,523.889564,2.405592,-91.788625
407165.710000,3289511.476168,272315.439510,523.886515,2.404243,-91.790916
407165.720000,3289511.477300,272314.762385,523.883453,2.402879,-91.793224
407165.730000,3289511.478432,272314.085279,523.880377,2.401498,-91.795550
407165.740000,3289511.479566,272313.408194,523.877288,2.400100,-91.797893
407165.750000,3289511.480700,272312.731130,523.874184,2.398687,-91.800253
407165.760000,3289511.481835,272312.054086,523.871064,2.397257,-91.802630
407165.770000,3289511.482971,272311.377064,523.867929,2.395811,-91.805025
407165.780000,3289511.484108,272310.700064,523.864778,2.394349,-91.807437
407165.790000,3289511.485246,272310.023087,523.861610,2.392870,-91.809866
407165.800000,3289511.486384,272309.346132,523.858424,2.391376,-91.812313
407165.810000,3289511.487524,272308.669201,523.855220,2.389866,-91.814777
407165.820000,3289511.488664,272307.992293,523.851997,2.388340,-91.817258
407165.830000,3289511.489806,272307.315410,523.848754,2.386798,-91.819757
407165.840000,3289511.490948,272306.638551,523.845492,2.385240,-91.822273
407165.850000,3289511.492091,272305.961717,523.842209,2.383666,-91.824806
407165.860000,3289511.493235,272305.284909,523.838905,2.382076,-91.827357
407165.870000,3289511.494380,272304.608126,523.835579,2.380471,-91.829924
407165.880000,3289511.495526,272303.931370,523.832230,2.378850,-91.832510
407165.890000,3289511.496673,272303.254641,523.828858,2.377213,-91.835112
407165.900000,3289511.497820,272302.577939,523.825463,2.375560,-91.837732
407165.910000,3289511.498969,272301.901264,523.822043,2.373892,-91.840369
407165.920000,3289511.500118,272301.224618,523.818598,2.372208,-91.843023
407165.930000,3289511.501269,272300.548000,523.815128,2.370509,-91.845695
407165.940000,3289511.502420,272299.871411,523.811632,2.368794,-91.848384
407165.950000,3289511.503573,272299.194851,523.808109,2.367064,-91.851091
407165.960000,3289511.504726,272298.518321,523.804558,2.365318,-91.853814
407165.970000,3289511.505880,272297.841822,523.800980,2.363557,-91.856555
407165.980000,3289511.507035,272297.165353,523.797373,2.361780,-91.859314
407165.990000,3289511.508191,272296.488915,523.793737,2.359989,-91.862089
407166.000000,3289511.509348,272295.812509,523.790071,2.358182,-91.864882
407166.010000,3289511.510506,272295.136134,523.786375,2.356364,-91.867693
407166.020000,3289511.511666,272294.459791,523.782649,2.354540,-91.870522
407166.030000,3289511.512826,272293.783480,523.778894,2.352711,-91.873370
407166.040000,3289511.513987,272293.107199,523.775110,2.350878,-91.876235
407166.050000,3289511.515149,272292.430949,523.771299,2.349041,-91.879118
407166.060000,3289511.516312,272291.754729,523.767460,2.347201,-91.882019
407166.070000,3289511.517476,272291.078540,523.763594,2.345359,-91.884937
407166.080000,3289511.518642,272290.402379,523.759703,2.343515,-91.887873
407166.090000,3289511.519808,272289.726249,523.755786,2.341671,-91.890826
407166.100000,3289511.520976,272289.050146,523.751844,2.339826,-91.893796
407166.110000,3289511.522145,272288.374073,523.747878,2.337982,-91.896783
407166.120000,3289511.523315,272287.698028,523.743889,2.336140,-91.899786
407166.130000,3289511.524486,272287.022010,523.739876,2.334299,-91.902806
407166.140000,3289511.525658,272286.346021,523.735842,2.332462,-91.905842
407166.150000,3289511.526832,272285.670058,523.731786,2.330628,-91.908895
407166.160000,3289511.528007,272284.994122,523.727708,2.328798,-91.911963
407166.170000,3289511.529183,272284.318213,523.723611,2.326973,-91.915047
407166.180000,3289511.530360,272283.642330,523.719493,2.325154,-91.918148
407166.190000,3289511.531539,272282.966473,523.715356,2.323341,-91.921263
407166.200000,3289511.532719,272282.290641,523.711201,2.321535,-91.924394
407166.210000,3289511.533900,272281.614835,523.707028,2.319738,-91.927540
407166.220000,3289511.535082,272280.939053,523.702838,2.317948,-91.930701
407166.230000,3289511.536266,272280.263296,523.698631,2.316169,-91.933878
407166.240000,3289511.537451,272279.587563,523.694408,2.314399,-91.937068
407166.250000,3289511.538638,272278.911854,523.690169,2.312640,-91.940274
407166.260000,3289511.539826,272278.236168,523.685916,2.310892,-91.943493
407166.270000,3289511.541015,272277.560506,523.681648,2.309157,-91.946727
407166.280000,3289511.542206,272276.884866,523.677367,2.307434,-91.949975
407166.290000,3289511.543398,272276.209249,523.673074,2.305725,-91.953237
407166.300000,3289511.544592,272275.533653,523.668767,2.304031,-91.956513
407166.310000,3289511.545787,272274.858080,523.664450,2.302351,-91.959802
407166.320000,3289511.546984,272274.182528,523.660121,2.300688,-91.963105
407166.330000,3289511.548182,272273.506997,523.655781,2.299041,-91.966420
407166.340000,3289511.549382,272272.831487,523.651432,2.297411,-91.969749
407166.350000,3289511.550583,272272.155997,523.647074,2.295799,-91.973091
407166.360000,3289511.551786,272271.480527,523.642707,2.294206,-91.976446
407166.370000,3289511.552990,272270.805077,523.638333,2.292632,-91.979813
407166.380000,3289511.554196,272270.129647,523.633951,2.291079,-91.983192
407166.390000,3289511.555404,272269.454235,523.629562,2.289546,-91.986584
407166.400000,3289511.556613,272268.778843,523.625167,2.288035,-91.989988
407166.410000,3289511.557824,272268.103468,523.620767,2.286546,-91.993404
407166.420000,3289511.559036,272267.428112,523.616362,2.285080,-91.996831
407166.430000,3289511.560250,272266.752773,523.611953,2.283638,-92.000270
407166.440000,3289511.561466,272266.077452,523.607541,2.282220,-92.003721
407166.450000,3289511.562683,272265.402147,523.603125,2.280828,-92.007182
407166.460000,3289511.563903,272264.726859,523.598707,2.279461,-92.010655
407166.470000,3289511.565124,272264.051588,523.594288,2.278121,-92.014139
407166.480000,3289511.566346,272263.376333,523.589868,2.276809,-92.017634
407166.490000,3289511.567571,272262.701093,523.585447,2.275524,-92.021139
407166.500000,3289511.568797,272262.025869,523.581026,2.274269,-92.024654
407166.510000,3289511.570025,272261.350659,523.576606,2.273043,-92.028180
407166.520000,3289511.571255,272260.675464,523.572188,2.271847,-92.031716
407166.530000,3289511.572486,272260.000284,523.567771,2.270682,-92.035262
407166.540000,3289511.573720,272259.325117,523.563358,2.269548,-92.038818
407166.550000,3289511.574955,272258.649964,523.558948,2.268448,-92.042383
407166.560000,3289511.576193,272257.974825,523.554541,2.267380,-92.045958
407166.570000,3289511.577432,272257.299698,523.550140,2.266346,-92.049542
407166.580000,3289511.578673,272256.624584,523.545743,2.265347,-92.053135
407166.590000,3289511.579916,272255.949482,523.541352,2.264383,-92.056737
407166.600000,3289511.581161,272255.274392,523.536968,2.263455,-92.060348
407166.610000,3289511.582408,272254.599313,523.532591,2.262564,-92.063968
407166.620000,3289511.583656,272253.924246,523.528222,2.261710,-92.067596
407166.630000,3289511.584907,272253.249190,523.523861,2.260895,-92.071232
407166.640000,3289511.586160,272252.574144,523.519508,2.260118,-92.074877
407166.650000,3289511.587415,272251.899108,523.515166,2.259381,-92.078529
407166.660000,3289511.588672,272251.224082,523.510834,2.258684,-92.082189
407166.670000,3289511.589931,272250.549066,523.506512,2.258029,-92.085857
407166.680000,3289511.591192,272249.874059,523.502202,2.257415,-92.089533
407166.690000,3289511.592455,272249.199061,523.497904,2.256843,-92.093215
407166.700000,3289511.593720,272248.524071,523.493619,2.256315,-92.096905
407166.710000,3289511.594987,272247.849090,523.489347,2.255831,-92.100602
407166.720000,3289511.596257,272247.174116,523.485089,2.255392,-92.104306
407166.730000,3289511.597529,272246.499150,523.480846,2.254998,-92.108016
407166.740000,3289511.598802,272245.824191,523.476617,2.254650,-92.111733
407166.750000,3289511.600078,272245.149239,523.472405,2.254349,-92.115456
407166.760000,3289511.601357,272244.474293,523.468209,2.254096,-92.119185
407166.770000,3289511.602637,272243.799354,523.464031,2.253890,-92.122920
407166.780000,3289511.603920,272243.124420,523.459869,2.253734,-92.126662
407166.790000,3289511.605204,272242.449492,523.455727,2.253628,-92.130408
407166.800000,3289511.606492,272241.774568,523.451603,2.253572,-92.134161
407166.810000,3289511.607781,272241.099650,523.447499,2.253567,-92.137918
407166.820000,3289511.609073,272240.424736,523.443415,2.253614,-92.141681
407166.830000,3289511.610367,272239.749826,523.439352,2.253714,-92.145449
407166.840000,3289511.611663,272239.074920,523.435310,2.253867,-92.149222
407166.850000,3289511.612962,272238.400017,523.431290,2.254074,-92.152999
407166.860000,3289511.614263,272237.725117,523.427293,2.254336,-92.156781
407166.870000,3289511.615566,272237.050220,523.423320,2.254653,-92.160567
407166.880000,3289511.616872,272236.375325,523.419370,2.255027,-92.164358
407166.890000,3289511.618180,272235.700433,523.415445,2.255458,-92.168152
407166.900000,3289511.619491,272235.025542,523.411545,2.255946,-92.171950
407166.910000,3289511.620804,272234.350652,523.407671,2.256493,-92.175752
407166.920000,3289511.622120,272233.675764,523.403824,2.257099,-92.179558
407166.930000,3289511.623438,272233.000876,523.400003,2.257764,-92.183367
407166.940000,3289511.624759,272232.325989,523.396211,2.258491,-92.187179
407166.950000,3289511.626082,272231.651101,523.392446,2.259278,-92.190994
407166.960000,3289511.627407,272230.976214,523.388711,2.260128,-92.194812
407166.970000,3289511.628735,272230.301325,523.385005,2.261040,-92.198633
407166.980000,3289511.630066,272229.626436,523.381329,2.262016,-92.202456
407166.990000,3289511.631399,272228.951545,523.377684,2.263056,-92.206282
407167.000000,3289511.632735,272228.276652,523.374071,2.264160,-92.210110
407167.010000,3289511.634073,272227.601758,523.370489,2.265327,-92.213940
407167.020000,3289511.635414,272226.926862,523.366940,2.266551,-92.217770
407167.030000,3289511.636756,272226.251964,523.363422,2.267831,-92.221602
407167.040000,3289511.638099,272225.577065,523.359935,2.269164,-92.225434
407167.050000,3289511.639442,272224.902164,523.356480,2.270549,-92.229265
407167.060000,3289511.640785,272224.227263,523.353056,2.271982,-92.233096
407167.070000,3289511.642127,272223.552360,523.349662,2.273463,-92.236926
407167.080000,3289511.643469,272222.877457,523.346299,2.274990,-92.240754
407167.090000,3289511.644808,272222.202554,523.342967,2.276560,-92.244580
407167.100000,3289511.646145,272221.527650,523.339664,2.278171,-92.248403
407167.110000,3289511.647479,272220.852747,523.336391,2.279822,-92.252223
407167.120000,3289511.648810,272220.177844,523.333149,2.281510,-92.256040
407167.130000,3289511.650137,272219.502941,523.329935,2.283234,-92.259853
407167.140000,3289511.651459,272218.828039,523.326751,2.284991,-92.263661
407167.150000,3289511.652776,272218.153137,523.323596,2.286779,-92.267464
407167.160000,3289511.654088,272217.478237,523.320470,2.288597,-92.271262
407167.170000,3289511.655393,272216.803338,523.317372,2.290442,-92.275054
407167.180000,3289511.656692,272216.128440,523.314303,2.292313,-92.278839
407167.190000,3289511.657983,272215.453544,523.311262,2.294207,-92.282618
407167.200000,3289511.659267,272214.778650,523.308248,2.296123,-92.286389
407167.210000,3289511.660542,272214.103758,523.305263,2.298058,-92.290153
407167.220000,3289511.661808,272213.428868,523.302305,2.300010,-92.293908
407167.230000,3289511.663065,272212.753981,523.299375,2.301978,-92.297655
407167.240000,3289511.664312,272212.079096,523.296471,2.303959,-92.301392
407167.250000,3289511.665548,272211.404214,523.293595,2.305952,-92.305120
407167.260000,3289511.666773,272210.729335,523.290745,2.307955,-92.308838
407167.270000,3289511.667986,272210.054460,523.287921,2.309964,-92.312545
407167.280000,3289511.669187,272209.379588,523.285124,2.311980,-92.316241
407167.290000,3289511.670376,272208.704720,523.282353,2.313998,-92.319926
407167.300000,3289511.671551,272208.029855,523.279607,2.316019,-92.323598
407167.310000,3289511.672712,272207.354995,523.276887,2.318038,-92.327258
407167.320000,3289511.673859,272206.680139,523.274193,2.320055,-92.330905
407167.330000,3289511.674991,272206.005288,523.271523,2.322068,-92.334539
407167.340000,3289511.676107,272205.330441,523.268879,2.324074,-92.338158
407167.350000,3289511.677208,272204.655599,523.266259,2.326072,-92.341764
407167.360000,3289511.678291,272203.980762,523.263664,2.328059,-92.345354
407167.370000,3289511.679358,272203.305931,523.261093,2.330034,-92.348929
407167.380000,3289511.680407,272202.631105,523.258546,2.331994,-92.352489
407167.390000,3289511.681437,272201.956285,523.256022,2.333938,-92.356032
407167.400000,3289511.682449,272201.281471,523.253523,2.335863,-92.359559
407167.410000,3289511.683442,272200.606663,523.251047,2.337768,-92.363068
407167.420000,3289511.684414,272199.931861,523.248594,2.339650,-92.366559
407167.430000,3289511.685366,272199.257066,523.246164,2.341508,-92.370033
407167.440000,3289511.686298,272198.582278,523.243757,2.343339,-92.373488
407167.450000,3289511.687207,272197.907497,523.241372,2.345142,-92.376924
407167.460000,3289511.688095,272197.232723,523.239010,2.346915,-92.380340
407167.470000,3289511.688960,272196.557956,523.236669,2.348654,-92.383736
407167.480000,3289511.689801,272195.883197,523.234351,2.350360,-92.387112
407167.490000,3289511.690619,272195.208445,523.232054,2.352029,-92.390467
407167.500000,3289511.691413,272194.533702,523.229779,2.353660,-92.393800
407167.510000,3289511.692182,272193.858967,523.227525,2.355250,-92.397112
407167.520000,3289511.692925,272193.184240,523.225292,2.356797,-92.400401
407167.530000,3289511.693643,272192.509522,523.223080,2.358301,-92.403667
407167.540000,3289511.694334,272191.834812,523.220888,2.359758,-92.406910
407167.550000,3289511.694998,272191.160112,523.218717,2.361166,-92.410130
407167.560000,3289511.695634,272190.485421,523.216566,2.362524,-92.413325
407167.570000,3289511.696243,272189.810739,523.214435,2.363830,-92.416495
407167.580000,3289511.696822,272189.136067,523.212323,2.365081,-92.419640
407167.590000,3289511.697373,272188.461405,523.210231,2.366276,-92.422759
407167.600000,3289511.697893,272187.786752,523.208159,2.367412,-92.425853
407167.610000,3289511.698384,272187.112110,523.206105,2.368488,-92.428919
407167.620000,3289511.698843,272186.437479,523.204070,2.369502,-92.431959
407167.630000,3289511.699271,272185.762858,523.202054,2.370451,-92.434971
407167.640000,3289511.699667,272185.088248,523.200056,2.371334,-92.437955
407167.650000,3289511.700031,272184.413649,523.198077,2.372148,-92.440911
407167.660000,3289511.700361,272183.739061,523.196115,2.372892,-92.443837
407167.670000,3289511.700658,272183.064485,523.194171,2.373564,-92.446734
407167.680000,3289511.700921,272182.389921,523.192245,2.374161,-92.449602
407167.690000,3289511.701149,272181.715368,523.190336,2.374682,-92.452439
407167.700000,3289511.701342,272181.040827,523.188444,2.375125,-92.455245
407167.710000,3289511.701499,272180.366299,523.186570,2.375487,-92.458020
407167.720000,3289511.701620,272179.691783,523.184711,2.375767,-92.460763
407167.730000,3289511.701703,272179.017280,523.182870,2.375962,-92.463473
407167.740000,3289511.701750,272178.342790,523.181044,2.376071,-92.466151
407167.750000,3289511.701758,272177.668313,523.179235,2.376092,-92.468796
407167.760000,3289511.701728,272176.993849,523.177441,2.376023,-92.471407
407167.770000,3289511.701658,272176.319399,523.175663,2.375861,-92.473985
407167.780000,3289511.701549,272175.644962,523.173900,2.375605,-92.476527
407167.790000,3289511.701400,272174.970539,523.172152,2.375252,-92.479034
407167.800000,3289511.701210,272174.296131,523.170420,2.374801,-92.481506
407167.810000,3289511.700979,272173.621737,523.168702,2.374250,-92.483942
407167.820000,3289511.700706,272172.947357,523.166999,2.373596,-92.486341
407167.830000,3289511.700390,272172.272992,523.165309,2.372838,-92.488704
407167.840000,3289511.700032,272171.598642,523.163634,2.371974,-92.491029
407167.850000,3289511.699630,272170.924307,523.161973,2.371002,-92.493316
407167.860000,3289511.699184,272170.249988,523.160326,2.369919,-92.495565
407167.870000,3289511.698693,272169.575684,523.158692,2.368724,-92.497775
407167.880000,3289511.698158,272168.901396,523.157071,2.367415,-92.499945
407167.890000,3289511.697576,272168.227124,523.155463,2.365989,-92.502076
407167.900000,3289511.696949,272167.552868,523.153868,2.364445,-92.504166
407167.910000,3289511.696274,272166.878628,523.152285,2.362781,-92.506216
407167.920000,3289511.695553,272166.204405,523.150715,2.360994,-92.508225
407167.930000,3289511.694783,272165.530199,523.149157,2.359083,-92.510192
407167.940000,3289511.693965,272164.856010,523.147611,2.357046,-92.512117
407167.950000,3289511.693098,272164.181838,523.146076,2.354881,-92.513999
407167.960000,3289511.692182,272163.507683,523.144553,2.352586,-92.515838
407167.970000,3289511.691215,272162.833546,523.143041,2.350157,-92.517634
407167.980000,3289511.690198,272162.159427,523.141540,2.347595,-92.519385
407167.990000,3289511.689129,272161.485326,523.140051,2.344897,-92.521092
407168.000000,3289511.688009,272160.811243,523.138571,2.342060,-92.522754
407168.010000,3289511.686837,272160.137178,523.137102,2.339085,-92.524371
407168.020000,3289511.685613,272159.463132,523.135644,2.335974,-92.525942
407168.030000,3289511.684336,272158.789103,523.134195,2.332730,-92.527466
407168.040000,3289511.683006,272158.115092,523.132757,2.329355,-92.528942
407168.050000,3289511.681624,272157.441099,523.131329,2.325852,-92.530371
407168.060000,3289511.680190,272156.767122,523.129911,2.322222,-92.531753
407168.070000,3289511.678703,272156.093163,523.128502,2.318470,-92.533085
407168.080000,3289511.677164,272155.419220,523.127104,2.314596,-92.534368
407168.090000,3289511.675572,272154.745293,523.125715,2.310604,-92.535602
407168.100000,3289511.673927,272154.071382,523.124336,2.306497,-92.536785
407168.110000,3289511.672229,272153.397488,523.122966,2.302275,-92.537918
407168.120000,3289511.670479,272152.723608,523.121606,2.297943,-92.538999
407168.130000,3289511.668675,272152.049744,523.120255,2.293503,-92.540029
407168.140000,3289511.666819,272151.375895,523.118914,2.288956,-92.541007
407168.150000,3289511.664910,272150.702061,523.117581,2.284306,-92.541932
407168.160000,3289511.662948,272150.028242,523.116258,2.279555,-92.542804
407168.170000,3289511.660933,272149.354436,523.114944,2.274705,-92.543622
407168.180000,3289511.658865,272148.680645,523.113639,2.269759,-92.544386
407168.190000,3289511.656743,272148.006867,523.112343,2.264720,-92.545095
407168.200000,3289511.654569,272147.333103,523.111056,2.259590,-92.545749
407168.210000,3289511.652341,272146.659352,523.109777,2.254371,-92.546347
407168.220000,3289511.650060,272145.985614,523.108507,2.249066,-92.546889
407168.230000,3289511.647726,272145.311889,523.107246,2.243677,-92.547375
407168.240000,3289511.645338,272144.638176,523.105993,2.238207,-92.547803
407168.250000,3289511.642897,272143.964475,523.104748,2.232659,-92.548173
407168.260000,3289511.640402,272143.290786,523.103512,2.227034,-92.548485
407168.270000,3289511.637854,272142.617109,523.102284,2.221336,-92.548738
407168.280000,3289511.635252,272141.943443,523.101064,2.215566,-92.548932
407168.290000,3289511.632597,272141.269788,523.099852,2.209728,-92.549067
407168.300000,3289511.629888,272140.596144,523.098649,2.203824,-92.549141
407168.310000,3289511.627125,272139.922511,523.097453,2.197855,-92.549154
407168.320000,3289511.624309,272139.248888,523.096265,2.191826,-92.549106
407168.330000,3289511.621438,272138.575275,523.095084,2.185737,-92.548996
407168.340000,3289511.618514,272137.901672,523.093911,2.179593,-92.548823
407168.350000,3289511.615536,272137.228079,523.092746,2.173394,-92.548588
407168.360000,3289511.612504,272136.554494,523.091589,2.167144,-92.548290
407168.370000,3289511.609418,272135.880919,523.090438,2.160846,-92.547928
407168.380000,3289511.606278,272135.207353,523.089295,2.154500,-92.547501
407168.390000,3289511.603084,272134.533795,523.088160,2.148112,-92.547010
407168.400000,3289511.599836,272133.860245,523.087031,2.141681,-92.546453
407168.410000,3289511.596533,272133.186704,523.085910,2.135212,-92.545831
407168.420000,3289511.593176,272132.513170,523.084795,2.128706,-92.545142
407168.430000,3289511.589765,272131.839644,523.083688,2.122167,-92.544386
407168.440000,3289511.586300,272131.166124,523.082587,2.115595,-92.543563
407168.450000,3289511.582780,272130.492612,523.081493,2.108995,-92.542672
407168.460000,3289511.579206,272129.819107,523.080405,2.102369,-92.541712
407168.470000,3289511.575578,272129.145608,523.079325,2.095718,-92.540684
407168.480000,3289511.571895,272128.472115,523.078250,2.089046,-92.539586
407168.490000,3289511.568157,272127.798628,523.077182,2.082354,-92.538419
407168.500000,3289511.564364,272127.125146,523.076121,2.075647,-92.537181
407168.510000,3289511.560517,272126.451670,523.075065,2.068925,-92.535872
407168.520000,3289511.556616,272125.778199,523.074016,2.062191,-92.534492
407168.530000,3289511.552659,272125.104733,523.072973,2.055449,-92.533039
407168.540000,3289511.548648,272124.431272,523.071936,2.048699,-92.531515
407168.550000,3289511.544582,272123.757815,523.070904,2.041946,-92.529917
407168.560000,3289511.540461,272123.084362,523.069879,2.035191,-92.528246
407168.570000,3289511.536285,272122.410913,523.068859,2.028436,-92.526501
407168.580000,3289511.532054,272121.737467,523.067845,2.021685,-92.524682
407168.590000,3289511.527768,272121.064025,523.066837,2.014940,-92.522787
407168.600000,3289511.523426,272120.390586,523.065834,2.008203,-92.520817
407168.610000,3289511.519030,272119.717150,523.064836,2.001477,-92.518772
407168.620000,3289511.514579,272119.043716,523.063844,1.994764,-92.516649
407168.630000,3289511.510072,272118.370284,523.062857,1.988067,-92.514450
407168.640000,3289511.505510,272117.696854,523.061875,1.981387,-92.512173
407168.650000,3289511.500892,272117.023426,523.060899,1.974729,-92.509818
407168.660000,3289511.496220,272116.350000,523.059927,1.968094,-92.507385
407168.670000,3289511.491491,272115.676575,523.058960,1.961484,-92.504873
407168.680000,3289511.486708,272115.003151,523.057998,1.954903,-92.502281
407168.690000,3289511.481868,272114.329727,523.057041,1.948352,-92.499609
407168.700000,3289511.476974,272113.656304,523.056088,1.941834,-92.496857
407168.710000,3289511.472023,272112.982881,523.055140,1.935352,-92.494023
407168.720000,3289511.467017,272112.309458,523.054196,1.928908,-92.491109
407168.730000,3289511.461955,272111.636035,523.053257,1.922504,-92.488112
407168.740000,3289511.456838,272110.962611,523.052322,1.916144,-92.485032
407168.750000,3289511.451664,272110.289186,523.051392,1.909829,-92.481869
407168.760000,3289511.446435,272109.615760,523.050466,1.903562,-92.478623
407168.770000,3289511.441150,272108.942333,523.049543,1.897345,-92.475293
407168.780000,3289511.435808,272108.268904,523.048625,1.891182,-92.471878
407168.790000,3289511.430411,272107.595473,523.047711,1.885074,-92.468378
407168.800000,3289511.424958,272106.922040,523.046800,1.879024,-92.464793
407168.810000,3289511.419449,272106.248605,523.045893,1.873034,-92.461121
407168.820000,3289511.413883,272105.575167,523.044990,1.867107,-92.457363
407168.830000,3289511.408261,272104.901725,523.044091,1.861245,-92.453518
407168.840000,3289511.402583,272104.228281,523.043194,1.855452,-92.449585
407168.850000,3289511.396849,272103.554833,523.042302,1.849729,-92.445564
407168.860000,3289511.391058,272102.881382,523.041413,1.844078,-92.441455
407168.870000,3289511.385211,272102.207926,523.040526,1.838503,-92.437256
407168.880000,3289511.379308,272101.534467,523.039644,1.833006,-92.432967
407168.890000,3289511.373348,272100.861003,523.038764,1.827589,-92.428589
407168.900000,3289511.367332,272100.187534,523.037887,1.822255,-92.424120
407168.910000,3289511.361258,272099.514059,523.037013,1.817006,-92.419559
407168.920000,3289511.355129,272098.840580,523.036142,1.811844,-92.414907
407168.930000,3289511.348942,272098.167095,523.035274,1.806773,-92.410163
407168.940000,3289511.342699,272097.493605,523.034408,1.801795,-92.405326
407168.950000,3289511.336399,272096.820108,523.033545,1.796912,-92.400396
407168.960000,3289511.330043,272096.146605,523.032685,1.792126,-92.395373
407168.970000,3289511.323629,272095.473095,523.031826,1.787441,-92.390255
407168.980000,3289511.317159,272094.799578,523.030971,1.782858,-92.385042
407168.990000,3289511.310631,272094.126055,523.030117,1.778381,-92.379734
407169.000000,3289511.304047,272093.452524,523.029266,1.774011,-92.374331
407169.010000,3289511.297405,272092.778985,523.028417,1.769754,-92.368832
407169.020000,3289511.290708,272092.105439,523.027569,1.765612,-92.363242
407169.030000,3289511.283955,272091.431885,523.026724,1.761584,-92.357565
407169.040000,3289511.277147,272090.758324,523.025881,1.757668,-92.351806
407169.050000,3289511.270286,272090.084755,523.025040,1.753863,-92.345968
407169.060000,3289511.263372,272089.411180,523.024200,1.750168,-92.340055
407169.070000,3289511.256406,272088.737596,523.023363,1.746582,-92.334073
407169.080000,3289511.249390,272088.064006,523.022527,1.743102,-92.328025
407169.090000,3289511.242323,272087.390409,523.021693,1.739727,-92.321916
407169.100000,3289511.235206,272086.716804,523.020861,1.736456,-92.315750
407169.110000,3289511.228042,272086.043192,523.020030,1.733288,-92.309531
407169.120000,3289511.220829,272085.369574,523.019201,1.730221,-92.303264
407169.130000,3289511.213570,272084.695948,523.018374,1.727254,-92.296952
407169.140000,3289511.206265,272084.022316,523.017548,1.724385,-92.290600
407169.150000,3289511.198915,272083.348677,523.016723,1.721613,-92.284213
407169.160000,3289511.191521,272082.675031,523.015901,1.718936,-92.277794
407169.170000,3289511.184083,272082.001378,523.015079,1.716353,-92.271349
407169.180000,3289511.176603,272081.327719,523.014259,1.713863,-92.264880
407169.190000,3289511.169082,272080.654054,523.013440,1.711465,-92.258393
407169.200000,3289511.161519,272079.980381,523.012623,1.709156,-92.251891
407169.210000,3289511.153917,272079.306703,523.011806,1.706936,-92.245380
407169.220000,3289511.146276,272078.633018,523.010991,1.704802,-92.238863
407169.230000,3289511.138596,272077.959326,523.010178,1.702754,-92.232344
407169.240000,3289511.130879,272077.285629,523.009365,1.700791,-92.225829
407169.250000,3289511.123126,272076.611925,523.008553,1.698910,-92.219320
407169.260000,3289511.115337,272075.938215,523.007743,1.697110,-92.212823
407169.270000,3289511.107514,272075.264499,523.006933,1.695390,-92.206342
407169.280000,3289511.099657,272074.590777,523.006124,1.693749,-92.199880
407169.290000,3289511.091766,272073.917049,523.005317,1.692185,-92.193443
407169.300000,3289511.083844,272073.243315,523.004510,1.690697,-92.187034
407169.310000,3289511.075890,272072.569575,523.003704,1.689283,-92.180658
407169.320000,3289511.067905,272071.895830,523.002898,1.687941,-92.174320
407169.330000,3289511.059891,272071.222079,523.002094,1.686671,-92.168022
407169.340000,3289511.051849,272070.548322,523.001290,1.685472,-92.161771
407169.350000,3289511.043778,272069.874559,523.000487,1.684341,-92.155569
407169.360000,3289511.035681,272069.200791,522.999685,1.683277,-92.149421
407169.370000,3289511.027557,272068.527017,522.998883,1.682279,-92.143332
407169.380000,3289511.019408,272067.853238,522.998081,1.681345,-92.137306
407169.390000,3289511.011235,272067.179454,522.997280,1.680474,-92.131346
407169.400000,3289511.003038,272066.505664,522.996480,1.679665,-92.125458
407169.410000,3289510.994818,272065.831870,522.995680,1.678916,-92.119646
407169.420000,3289510.986577,272065.158069,522.994880,1.678225,-92.113913
407169.430000,3289510.978315,272064.484264,522.994081,1.677592,-92.108265
407169.440000,3289510.970032,272063.810454,522.993282,1.677015,-92.102705
407169.450000,3289510.961730,272063.136639,522.992483,1.676492,-92.097238
407169.460000,3289510.953410,272062.462818,522.991684,1.676023,-92.091868
407169.470000,3289510.945072,272061.788993,522.990886,1.675605,-92.086599
407169.480000,3289510.936717,272061.115163,522.990087,1.675237,-92.081435
407169.490000,3289510.928347,272060.441329,522.989289,1.674918,-92.076382
407169.500000,3289510.919962,272059.767489,522.988491,1.674647,-92.071443
407169.510000,3289510.911562,272059.093645,522.987693,1.674421,-92.066622
407169.520000,3289510.903149,272058.419796,522.986894,1.674241,-92.061923
407169.530000,3289510.894724,272057.745943,522.986096,1.674103,-92.057352
407169.540000,3289510.886287,272057.072085,522.985297,1.674007,-92.052912
407169.550000,3289510.877840,272056.398223,522.984499,1.673952,-92.048607
407169.560000,3289510.869383,272055.724357,522.983700,1.673935,-92.044442
407169.570000,3289510.860917,272055.050486,522.982900,1.673956,-92.040422
407169.580000,3289510.852442,272054.376611,522.982101,1.674013,-92.036549
407169.590000,3289510.843961,272053.702732,522.981301,1.674104,-92.032829
407169.600000,3289510.835473,272053.028848,522.980501,1.674230,-92.029267
407169.610000,3289510.826979,272052.354961,522.979700,1.674386,-92.025865
407169.620000,3289510.818481,272051.681070,522.978899,1.674574,-92.022629
407169.630000,3289510.809979,272051.007174,522.978097,1.674790,-92.019562
407169.640000,3289510.801474,272050.333275,522.977295,1.675034,-92.016670
407169.650000,3289510.792967,272049.659372,522.976492,1.675304,-92.013956
407169.660000,3289510.784459,272048.985465,522.975689,1.675599,-92.011425
407169.670000,3289510.775950,272048.311555,522.974885,1.675918,-92.009080
407169.680000,3289510.767442,272047.637640,522.974080,1.676258,-92.006926
407169.690000,3289510.758935,272046.963723,522.973274,1.676619,-92.004968
407169.700000,3289510.750430,272046.289802,522.972467,1.676999,-92.003210
407169.710000,3289510.741929,272045.615877,522.971660,1.677397,-92.001656
407169.720000,3289510.733431,272044.941949,522.970852,1.677811,-92.000310
407169.730000,3289510.724938,272044.268017,522.970043,1.678240,-91.999176
407169.740000,3289510.716451,272043.594082,522.969233,1.678682,-91.998259
407169.750000,3289510.707970,272042.920144,522.968422,1.679137,-91.997564
407169.760000,3289510.699496,272042.246203,522.967609,1.679602,-91.997094
407169.770000,3289510.691031,272041.572259,522.966796,1.680077,-91.996853
407169.780000,3289510.682575,272040.898312,522.965982,1.680559,-91.996846
407169.790000,3289510.674128,272040.224361,522.965166,1.681048,-91.997078
407169.800000,3289510.665693,272039.550408,522.964349,1.681542,-91.997552
407169.810000,3289510.657269,272038.876452,522.963531,1.682039,-91.998273
407169.820000,3289510.648857,272038.202493,522.962711,1.682539,-91.999245
407169.830000,3289510.640459,272037.528531,522.961891,1.683039,-92.000472
407169.840000,3289510.632076,272036.854567,522.961068,1.683539,-92.001959
407169.850000,3289510.623707,272036.180600,522.960245,1.684037,-92.003710
407169.860000,3289510.615354,272035.506631,522.959419,1.684531,-92.005729
407169.870000,3289510.607018,272034.832658,522.958593,1.685020,-92.008021
407169.880000,3289510.598699,272034.158684,522.957765,1.685503,-92.010589
407169.890000,3289510.590400,272033.484707,522.956935,1.685979,-92.013438
407169.900000,3289510.582119,272032.810728,522.956103,1.686445,-92.016572
407169.910000,3289510.573859,272032.136746,522.955270,1.686900,-92.019997
407169.920000,3289510.565619,272031.462762,522.954435,1.687344,-92.023714
407169.930000,3289510.557402,272030.788776,522.953598,1.687775,-92.027731
407169.940000,3289510.549208,272030.114788,522.952760,1.688190,-92.032049
407169.950000,3289510.541037,272029.440798,522.951919,1.688589,-92.036674
407169.960000,3289510.532891,272028.766806,522.951077,1.688971,-92.041610
407169.970000,3289510.524770,272028.092812,522.950233,1.689334,-92.046862
407169.980000,3289510.516675,272027.418817,522.949387,1.689676,-92.052433
407169.990000,3289510.508607,272026.744819,522.948538,1.689997,-92.058327
407170.000000,3289510.500568,272026.070820,522.947688,1.690294,-92.064550
407170.010000,3289510.492557,272025.396818,522.946835,1.690559,-92.071104
407170.020000,3289510.484574,272024.722816,522.945979,1.690786,-92.077983
407170.030000,3289510.476619,272024.048811,522.945119,1.690975,-92.085182
407170.040000,3289510.468692,272023.374805,522.944253,1.691129,-92.092695
407170.050000,3289510.460791,272022.700798,522.943381,1.691249,-92.100516
407170.060000,3289510.452917,272022.026789,522.942501,1.691336,-92.108639
407170.070000,3289510.445069,272021.352778,522.941611,1.691393,-92.117057
407170.080000,3289510.437246,272020.678766,522.940712,1.691420,-92.125765
407170.090000,3289510.429449,272020.004753,522.939802,1.691420,-92.134756
407170.100000,3289510.421676,272019.330738,522.938879,1.691393,-92.144024
407170.110000,3289510.413927,272018.656722,522.937942,1.691342,-92.153563
407170.120000,3289510.406201,272017.982704,522.936992,1.691268,-92.163368
407170.130000,3289510.398499,272017.308685,522.936025,1.691173,-92.173432
407170.140000,3289510.390819,272016.634665,522.935041,1.691058,-92.183749
407170.150000,3289510.383162,272015.960644,522.934040,1.690925,-92.194313
407170.160000,3289510.375526,272015.286621,522.933019,1.690775,-92.205117
407170.170000,3289510.367912,272014.612597,522.931978,1.690610,-92.216156
407170.180000,3289510.360318,272013.938572,522.930915,1.690432,-92.227424
407170.190000,3289510.352744,272013.264546,522.929830,1.690242,-92.238914
407170.200000,3289510.345191,272012.590519,522.928721,1.690041,-92.250621
407170.210000,3289510.337656,272011.916490,522.927587,1.689832,-92.262538
407170.220000,3289510.330141,272011.242461,522.926428,1.689616,-92.274660
407170.230000,3289510.322644,272010.568430,522.925241,1.689394,-92.286980
407170.240000,3289510.315164,272009.894399,522.924026,1.689168,-92.299491
407170.250000,3289510.307703,272009.220367,522.922781,1.688940,-92.312189
407170.260000,3289510.300258,272008.546334,522.921506,1.688711,-92.325067
407170.270000,3289510.292829,272007.872300,522.920200,1.688483,-92.338119
407170.280000,3289510.285417,272007.198265,522.918860,1.688257,-92.351338
407170.290000,3289510.278020,272006.524229,522.917487,1.688035,-92.364719
407170.300000,3289510.270638,272005.850192,522.916078,1.687819,-92.378256
407170.310000,3289510.263271,272005.176155,522.914634,1.687610,-92.391942
407170.320000,3289510.255918,272004.502117,522.913151,1.687409,-92.405772
407170.330000,3289510.248578,272003.828078,522.911631,1.687219,-92.419739
407170.340000,3289510.241252,272003.154039,522.910071,1.687041,-92.433837
407170.350000,3289510.233938,272002.479999,522.908470,1.686876,-92.448060
407170.360000,3289510.226637,272001.805958,522.906827,1.686726,-92.462403
407170.370000,3289510.219347,272001.131917,522.905141,1.686592,-92.476858
407170.380000,3289510.212068,272000.457875,522.903411,1.686477,-92.491421
407170.390000,3289510.204801,271999.783833,522.901635,1.686381,-92.506084
407170.400000,3289510.197543,271999.109790,522.899813,1.686307,-92.520842
407170.410000,3289510.190296,271998.435747,522.897944,1.686256,-92.535688
407170.420000,3289510.183057,271997.761704,522.896026,1.686229,-92.550617
407170.430000,3289510.175828,271997.087660,522.894058,1.686228,-92.565623
407170.440000,3289510.168607,271996.413616,522.892039,1.686255,-92.580699
407170.450000,3289510.161394,271995.739571,522.889967,1.686311,-92.595839
407170.460000,3289510.154188,271995.065526,522.887843,1.686398,-92.611038
407170.470000,3289510.146990,271994.391481,522.885664,1.686517,-92.626288
407170.480000,3289510.139798,271993.717435,522.883430,1.686671,-92.641585
407170.490000,3289510.132612,271993.043390,522.881138,1.686860,-92.656922
407170.500000,3289510.125431,271992.369344,522.878790,1.687086,-92.672292
407170.510000,3289510.118256,271991.695298,522.876382,1.687350,-92.687690
407170.520000,3289510.111085,271991.021252,522.873914,1.687655,-92.703110
407170.530000,3289510.103918,271990.347206,522.871385,1.688002,-92.718546
407170.540000,3289510.096755,271989.673160,522.868793,1.688392,-92.733991
407170.550000,3289510.089595,271988.999114,522.866138,1.688828,-92.749440
407170.560000,3289510.082438,271988.325068,522.863418,1.689310,-92.764885
407170.570000,3289510.075283,271987.651022,522.860633,1.689840,-92.780323
407170.580000,3289510.068130,271986.976976,522.857780,1.690420,-92.795745
407170.590000,3289510.060978,271986.302930,522.854860,1.691051,-92.811146
407170.600000,3289510.053827,271985.628884,522.851870,1.691735,-92.826521
407170.610000,3289510.046676,271984.954839,522.848810,1.692474,-92.841862
407170.620000,3289510.039526,271984.280793,522.845679,1.693269,-92.857164
407170.630000,3289510.032374,271983.606748,522.842475,1.694121,-92.872421
407170.640000,3289510.025221,271982.932704,522.839197,1.695033,-92.887627
407170.650000,3289510.018067,271982.258659,522.835844,1.696006,-92.902775
407170.660000,3289510.010911,271981.584615,522.832416,1.697041,-92.917860
407170.670000,3289510.003752,271980.910571,522.828910,1.698140,-92.932875
407170.680000,3289509.996591,271980.236528,522.825326,1.699304,-92.947814
407170.690000,3289509.989426,271979.562485,522.821662,1.700536,-92.962672
407170.700000,3289509.982257,271978.888442,522.817918,1.701836,-92.977442
407170.710000,3289509.975083,271978.214400,522.814093,1.703207,-92.992117
407170.720000,3289509.967905,271977.540359,522.810184,1.704650,-93.006693
407170.730000,3289509.960721,271976.866318,522.806191,1.706166,-93.021163
407170.740000,3289509.953531,271976.192277,522.802114,1.707757,-93.035520
407170.750000,3289509.946335,271975.518237,522.797950,1.709425,-93.049760
407170.760000,3289509.939133,271974.844198,522.793699,1.711171,-93.063874
407170.770000,3289509.931923,271974.170160,522.789359,1.712997,-93.077859
407170.780000,3289509.924705,271973.496122,522.784930,1.714905,-93.091707
407170.790000,3289509.917479,271972.822085,522.780409,1.716895,-93.105412
407170.800000,3289509.910244,271972.148049,522.775797,1.718970,-93.118968
407170.810000,3289509.903001,271971.474013,522.771092,1.721130,-93.132370
407170.820000,3289509.895747,271970.799979,522.766293,1.723379,-93.145611
407170.830000,3289509.888484,271970.125945,522.761398,1.725717,-93.158684
407170.840000,3289509.881210,271969.451912,522.756407,1.728146,-93.171585
407170.850000,3289509.873924,271968.777880,522.751318,1.730667,-93.184307
407170.860000,3289509.866628,271968.103849,522.746130,1.733282,-93.196843
407170.870000,3289509.859319,271967.429819,522.740843,1.735993,-93.209188
407170.880000,3289509.851998,271966.755790,522.735455,1.738801,-93.221335
407170.890000,3289509.844664,271966.081762,522.729964,1.741708,-93.233280
407170.900000,3289509.837316,271965.407735,522.724370,1.744715,-93.245014
407170.910000,3289509.829955,271964.733709,522.718672,1.747824,-93.256533
407170.920000,3289509.822579,271964.059685,522.712868,1.751037,-93.267830
407170.930000,3289509.815188,271963.385661,522.706957,1.754355,-93.278899
407170.940000,3289509.807782,271962.711639,522.700939,1.757779,-93.289734
407170.950000,3289509.800360,271962.037618,522.694811,1.761312,-93.300330
407170.960000,3289509.792922,271961.363598,522.688574,1.764954,-93.310679
407170.970000,3289509.785467,271960.689580,522.682225,1.768708,-93.320776
407170.980000,3289509.777995,271960.015563,522.675764,1.772575,-93.330615
407170.990000,3289509.770505,271959.341547,522.669189,1.776556,-93.340189
407171.000000,3289509.762997,271958.667533,522.662500,1.780654,-93.349493
407171.010000,3289509.755470,271957.993520,522.655696,1.784878,-93.358521
407171.020000,3289509.747925,271957.319508,522.648777,1.789234,-93.367273
407171.030000,3289509.740360,271956.645498,522.641747,1.793721,-93.375749
407171.040000,3289509.732776,271955.971490,522.634606,1.798337,-93.383950
407171.050000,3289509.725173,271955.297483,522.627358,1.803078,-93.391876
407171.060000,3289509.717550,271954.623479,522.620003,1.807942,-93.399528
407171.070000,3289509.709907,271953.949475,522.612545,1.812927,-93.406907
407171.080000,3289509.702244,271953.275474,522.604984,1.818030,-93.414013
407171.090000,3289509.694561,271952.601475,522.597323,1.823249,-93.420847
407171.100000,3289509.686858,271951.927477,522.589563,1.828582,-93.427410
407171.110000,3289509.679134,271951.253482,522.581707,1.834025,-93.433702
407171.120000,3289509.671389,271950.579488,522.573757,1.839577,-93.439724
407171.130000,3289509.663624,271949.905497,522.565714,1.845235,-93.445476
407171.140000,3289509.655837,271949.231508,522.557580,1.850997,-93.450960
407171.150000,3289509.648028,271948.557521,522.549358,1.856859,-93.456175
407171.160000,3289509.640198,271947.883537,522.541049,1.862821,-93.461122
407171.170000,3289509.632347,271947.209554,522.532656,1.868878,-93.465803
407171.180000,3289509.624473,271946.535575,522.524179,1.875030,-93.470217
407171.190000,3289509.616577,271945.861597,522.515622,1.881273,-93.474366
407171.200000,3289509.608659,271945.187623,522.506985,1.887604,-93.478250
407171.210000,3289509.600719,271944.513651,522.498272,1.894022,-93.481869
407171.220000,3289509.592755,271943.839681,522.489483,1.900524,-93.485224
407171.230000,3289509.584769,271943.165715,522.480622,1.907108,-93.488316
407171.240000,3289509.576760,271942.491751,522.471689,1.913771,-93.491146
407171.250000,3289509.568727,271941.817790,522.462687,1.920510,-93.493714
407171.260000,3289509.560671,271941.143831,522.453618,1.927323,-93.496020
407171.270000,3289509.552591,271940.469876,522.444483,1.934208,-93.498066
407171.280000,3289509.544487,271939.795924,522.435285,1.941163,-93.499852
407171.290000,3289509.536360,271939.121975,522.426025,1.948184,-93.501378
407171.300000,3289509.528208,271938.448029,522.416705,1.955269,-93.502646
407171.310000,3289509.520031,271937.774086,522.407329,1.962417,-93.503655
407171.320000,3289509.511830,271937.100146,522.397896,1.969623,-93.504407
407171.330000,3289509.503604,271936.426210,522.388409,1.976887,-93.504903
407171.340000,3289509.495353,271935.752277,522.378871,1.984206,-93.505142
407171.350000,3289509.487076,271935.078348,522.369283,1.991576,-93.505125
407171.360000,3289509.478774,271934.404422,522.359647,1.998996,-93.504854
407171.370000,3289509.470447,271933.730500,522.349965,2.006463,-93.504328
407171.380000,3289509.462094,271933.056581,522.340239,2.013975,-93.503549
407171.390000,3289509.453715,271932.382666,522.330471,2.021529,-93.502516
407171.400000,3289509.445309,271931.708754,522.320662,2.029123,-93.501231
407171.410000,3289509.436877,271931.034847,522.310816,2.036754,-93.499695
407171.420000,3289509.428419,271930.360943,522.300933,2.044420,-93.497907
407171.430000,3289509.419934,271929.687043,522.291015,2.052119,-93.495869
407171.440000,3289509.411422,271929.013147,522.281066,2.059848,-93.493580
407171.450000,3289509.402882,271928.339256,522.271085,2.067604,-93.491043
407171.460000,3289509.394316,271927.665368,522.261077,2.075385,-93.488257
407171.470000,3289509.385721,271926.991484,522.251041,2.083189,-93.485223
407171.480000,3289509.377099,271926.317605,522.240981,2.091013,-93.481942
407171.490000,3289509.368449,271925.643730,522.230898,2.098855,-93.478414
407171.500000,3289509.359771,271924.969859,522.220795,2.106712,-93.474640
407171.510000,3289509.351065,271924.295992,522.210672,2.114582,-93.470620
407171.520000,3289509.342330,271923.622130,522.200533,2.122463,-93.466356
407171.530000,3289509.333566,271922.948273,522.190378,2.130351,-93.461848
407171.540000,3289509.324774,271922.274420,522.180211,2.138244,-93.457096
407171.550000,3289509.315952,271921.600571,522.170032,2.146141,-93.452101
407171.560000,3289509.307101,271920.926728,522.159845,2.154038,-93.446864
407171.570000,3289509.298220,271920.252889,522.149650,2.161933,-93.441385
407171.580000,3289509.289310,271919.579055,522.139450,2.169824,-93.435665
407171.590000,3289509.280370,271918.905225,522.129246,2.177709,-93.429705
407171.600000,3289509.271400,271918.231401,522.119041,2.185584,-93.423505
407171.610000,3289509.262400,271917.557581,522.108837,2.193447,-93.417066
407171.620000,3289509.253369,271916.883767,522.098635,2.201296,-93.410388
407171.630000,3289509.244308,271916.209958,522.088437,2.209128,-93.403473
407171.640000,3289509.235215,271915.536153,522.078246,2.216942,-93.396321
407171.650000,3289509.226092,271914.862355,522.068063,2.224733,-93.388932
407171.660000,3289509.216938,271914.188561,522.057891,2.232501,-93.381307
407171.670000,3289509.207752,271913.514772,522.047730,2.240243,-93.373446
407171.680000,3289509.198534,271912.840989,522.037584,2.247955,-93.365351
407171.690000,3289509.189285,271912.167212,522.027453,2.255636,-93.357022
407171.700000,3289509.180003,271911.493440,522.017341,2.263284,-93.348460
407171.710000,3289509.170690,271910.819673,522.007248,2.270895,-93.339665
407171.720000,3289509.161344,271910.145912,521.997178,2.278467,-93.330637
407171.730000,3289509.151965,271909.472157,521.987131,2.285999,-93.321378
407171.740000,3289509.142554,271908.798408,521.977110,2.293486,-93.311889
407171.750000,3289509.133110,271908.124664,521.967116,2.300928,-93.302169
407171.760000,3289509.123632,271907.450926,521.957153,2.308321,-93.292219
407171.770000,3289509.114121,271906.777194,521.947220,2.315663,-93.282041
407171.780000,3289509.104577,271906.103469,521.937321,2.322952,-93.271634
407171.790000,3289509.094999,271905.429749,521.927458,2.330185,-93.260999
407171.800000,3289509.085387,271904.756035,521.917632,2.337360,-93.250138
407171.810000,3289509.075741,271904.082327,521.907845,2.344473,-93.239050
407171.820000,3289509.066060,271903.408626,521.898100,2.351524,-93.227736
407171.830000,3289509.056345,271902.734931,521.888398,2.358509,-93.216197
407171.840000,3289509.046596,271902.061242,521.878741,2.365426,-93.204434
407171.850000,3289509.036811,271901.387559,521.869131,2.372272,-93.192446
407171.860000,3289509.026991,271900.713883,521.859570,2.379045,-93.180235
407171.870000,3289509.017136,271900.040214,521.850059,2.385742,-93.167802
407171.880000,3289509.007246,271899.366551,521.840602,2.392362,-93.155147
407171.890000,3289508.997320,271898.692895,521.831200,2.398901,-93.142270
407171.900000,3289508.987358,271898.019245,521.821854,2.405358,-93.129173
407171.910000,3289508.977360,271897.345602,521.812567,2.411729,-93.115855
407171.920000,3289508.967326,271896.671966,521.803341,2.418012,-93.102318
407171.930000,3289508.957255,271895.998337,521.794177,2.424205,-93.088562
407171.940000,3289508.947148,271895.324715,521.785078,2.430305,-93.074588
407171.950000,3289508.937003,271894.651099,521.776045,2.436311,-93.060397
407171.960000,3289508.926822,271893.977491,521.767080,2.442219,-93.045988
407171.970000,3289508.916604,271893.303890,521.758186,2.448026,-93.031363
407171.980000,3289508.906348,271892.630296,521.749364,2.453732,-93.016523
407171.990000,3289508.896055,271891.956709,521.740617,2.459332,-93.001467
407172.000000,3289508.885723,271891.283130,521.731945,2.464825,-92.986197
407172.010000,3289508.875354,271890.609557,521.723351,2.470198,-92.970715
407172.020000,3289508.864947,271889.935993,521.714834,2.475443,-92.955028
407172.030000,3289508.854503,271889.262436,521.706392,2.480561,-92.939143
407172.040000,3289508.844022,271888.588886,521.698025,2.485553,-92.923069
407172.050000,3289508.833504,271887.915344,521.689730,2.490422,-92.906814
407172.060000,3289508.822950,271887.241811,521.681508,2.495169,-92.890385
407172.070000,3289508.812360,271886.568285,521.673355,2.499795,-92.873790
407172.080000,3289508.801734,271885.894767,521.665271,2.504303,-92.857038
407172.090000,3289508.791073,271885.221257,521.657256,2.508693,-92.840135
407172.100000,3289508.780376,271884.547756,521.649306,2.512968,-92.823091
407172.110000,3289508.769645,271883.874263,521.641422,2.517129,-92.805913
407172.120000,3289508.758879,271883.200779,521.633602,2.521178,-92.788608
407172.130000,3289508.748080,271882.527304,521.625844,2.525117,-92.771185
407172.140000,3289508.737246,271881.853837,521.618147,2.528947,-92.753652
407172.150000,3289508.726379,271881.180379,521.610511,2.532669,-92.736017
407172.160000,3289508.715479,271880.506930,521.602933,2.536287,-92.718286
407172.170000,3289508.704546,271879.833490,521.595413,2.539800,-92.700470
407172.180000,3289508.693581,271879.160059,521.587948,2.543211,-92.682574
407172.190000,3289508.682583,271878.486637,521.580539,2.546521,-92.664607
407172.200000,3289508.671554,271877.813225,521.573183,2.549733,-92.646578
407172.210000,3289508.660493,271877.139823,521.565879,2.552847,-92.628493
407172.220000,3289508.649401,271876.466430,521.558626,2.555866,-92.610361
407172.230000,3289508.638278,271875.793047,521.551423,2.558791,-92.592190
407172.240000,3289508.627124,271875.119673,521.544268,2.561624,-92.573988
407172.250000,3289508.615940,271874.446310,521.537161,2.564366,-92.555762
407172.260000,3289508.604727,271873.772957,521.530099,2.567019,-92.537521
407172.270000,3289508.593483,271873.099613,521.523081,2.569585,-92.519272
407172.280000,3289508.582211,271872.426280,521.516107,2.572065,-92.501023
407172.290000,3289508.570909,271871.752958,521.509174,2.574461,-92.482782
407172.300000,3289508.559579,271871.079646,521.502283,2.576774,-92.464557
407172.310000,3289508.548221,271870.406344,521.495430,2.579007,-92.446357
407172.320000,3289508.536834,271869.733054,521.488616,2.581161,-92.428188
407172.330000,3289508.525420,271869.059774,521.481838,2.583238,-92.410059
407172.340000,3289508.513979,271868.386505,521.475095,2.585239,-92.391977
407172.350000,3289508.502510,271867.713247,521.468387,2.587166,-92.373951
407172.360000,3289508.491015,271867.040000,521.461712,2.589020,-92.355988
407172.370000,3289508.479494,271866.366764,521.455068,2.590804,-92.338097
407172.380000,3289508.467947,271865.693540,521.448454,2.592518,-92.320285
407172.390000,3289508.456373,271865.020327,521.441870,2.594165,-92.302560
407172.400000,3289508.444775,271864.347126,521.435313,2.595747,-92.284930
407172.410000,3289508.433151,271863.673936,521.428782,2.597264,-92.267403
407172.420000,3289508.421503,271863.000758,521.422276,2.598718,-92.249987
407172.430000,3289508.409830,271862.327593,521.415795,2.600112,-92.232690
407172.440000,3289508.398133,271861.654439,521.409336,2.601446,-92.215519
407172.450000,3289508.386412,271860.981297,521.402897,2.602723,-92.198483
407172.460000,3289508.374668,271860.308168,521.396479,2.603945,-92.181589
407172.470000,3289508.362901,271859.635050,521.390080,2.605111,-92.164846
407172.480000,3289508.351111,271858.961946,521.383698,2.606226,-92.148261
407172.490000,3289508.339298,271858.288854,521.377332,2.607289,-92.131842
407172.500000,3289508.327464,271857.615774,521.370980,2.608303,-92.115597
407172.510000,3289508.315607,271856.942707,521.364642,2.609270,-92.099534
407172.520000,3289508.303729,271856.269653,521.358316,2.610190,-92.083660
407172.530000,3289508.291830,271855.596612,521.352001,2.611067,-92.067985
407172.540000,3289508.279909,271854.923585,521.345696,2.611900,-92.052515
407172.550000,3289508.267969,271854.250570,521.339399,2.612693,-92.037259
407172.560000,3289508.256008,271853.577569,521.333109,2.613446,-92.022224
407172.570000,3289508.244027,271852.904581,521.326825,2.614162,-92.007418
407172.580000,3289508.232026,271852.231607,521.320545,2.614842,-91.992850
407172.590000,3289508.220007,271851.558646,521.314268,2.615487,-91.978527
407172.600000,3289508.207968,271850.885699,521.307993,2.616099,-91.964457
407172.610000,3289508.195911,271850.212766,521.301718,2.616681,-91.950648
407172.620000,3289508.183835,271849.539847,521.295443,2.617233,-91.937107
407172.630000,3289508.171742,271848.866942,521.289165,2.617757,-91.923844
407172.640000,3289508.159631,271848.194051,521.282884,2.618255,-91.910865
407172.650000,3289508.147502,271847.521174,521.276599,2.618729,-91.898178
407172.660000,3289508.135357,271846.848312,521.270308,2.619180,-91.885792
407172.670000,3289508.123194,271846.175464,521.264009,2.619610,-91.873714
407172.680000,3289508.111016,271845.502631,521.257702,2.620020,-91.861953
407172.690000,3289508.098821,271844.829813,521.251385,2.620413,-91.850516
407172.700000,3289508.086611,271844.157009,521.245057,2.620789,-91.839411
407172.710000,3289508.074385,271843.484220,521.238716,2.621151,-91.828645
407172.720000,3289508.062145,271842.811447,521.232362,2.621500,-91.818228
407172.730000,3289508.049889,271842.138688,521.225993,2.621838,-91.808166
407172.740000,3289508.037619,271841.465945,521.219608,2.622166,-91.798468
407172.750000,3289508.025335,271840.793217,521.213205,2.622486,-91.789142
407172.760000,3289508.013038,271840.120505,521.206783,2.622800,-91.780194
407172.770000,3289508.000727,271839.447808,521.200341,2.623109,-91.771635
407172.780000,3289507.988402,271838.775127,521.193877,2.623416,-91.763470
407172.790000,3289507.976065,271838.102462,521.187391,2.623721,-91.755709
407172.800000,3289507.963715,271837.429813,521.180881,2.624027,-91.748359
407172.810000,3289507.951354,271836.757180,521.174345,2.624334,-91.741427
407172.820000,3289507.938980,271836.084562,521.167783,2.624645,-91.734923
407172.830000,3289507.926595,271835.411961,521.161193,2.624962,-91.728853
407172.840000,3289507.914199,271834.739377,521.154573,2.625286,-91.723226
407172.850000,3289507.901791,271834.066809,521.147923,2.625618,-91.718049
407172.860000,3289507.889374,271833.394257,521.141242,2.625960,-91.713331
407172.870000,3289507.876946,271832.721722,521.134527,2.626315,-91.709079
407172.880000,3289507.864508,271832.049204,521.127778,2.626683,-91.705302
407172.890000,3289507.852061,271831.376703,521.120993,2.627066,-91.702006
407172.900000,3289507.839604,271830.704219,521.114171,2.627466,-91.699201
407172.910000,3289507.827138,271830.031752,521.107311,2.627885,-91.696893
407172.920000,3289507.814664,271829.359302,521.100411,2.628324,-91.695092
407172.930000,3289507.802181,271828.686869,521.093471,2.628785,-91.693804
407172.940000,3289507.789691,271828.014454,521.086488,2.629269,-91.693038
407172.950000,3289507.777193,271827.342057,521.079462,2.629779,-91.692801
407172.960000,3289507.764687,271826.669677,521.072391,2.630316,-91.693102
407172.970000,3289507.752175,271825.997315,521.065275,2.630880,-91.693948
407172.980000,3289507.739656,271825.324970,521.058110,2.631475,-91.695347
407172.990000,3289507.727130,271824.652644,521.050898,2.632102,-91.697308
407173.000000,3289507.714599,271823.980336,521.043635,2.632763,-91.699838
407173.010000,3289507.702062,271823.308046,521.036322,2.633466,-91.702942
407173.020000,3289507.689518,271822.635774,521.028958,2.634223,-91.706616
407173.030000,3289507.676969,271821.963520,521.021545,2.635030,-91.710853
407173.040000,3289507.664412,271821.291285,521.014083,2.635888,-91.715644
407173.050000,3289507.651849,271820.619068,521.006574,2.636795,-91.720983
407173.060000,3289507.639278,271819.946869,520.999018,2.637751,-91.726862
407173.070000,3289507.626699,271819.274688,520.991417,2.638755,-91.733273
407173.080000,3289507.614113,271818.602526,520.983770,2.639807,-91.740209
407173.090000,3289507.601518,271817.930382,520.976080,2.640904,-91.747663
407173.100000,3289507.588915,271817.258257,520.968346,2.642048,-91.755626
407173.110000,3289507.576302,271816.586150,520.960571,2.643236,-91.764091
407173.120000,3289507.563680,271815.914061,520.952754,2.644468,-91.773052
407173.130000,3289507.551049,271815.241991,520.944897,2.645743,-91.782499
407173.140000,3289507.538407,271814.569940,520.937000,2.647060,-91.792426
407173.150000,3289507.525756,271813.897906,520.929065,2.648419,-91.802826
407173.160000,3289507.513093,271813.225892,520.921092,2.649819,-91.813690
407173.170000,3289507.500420,271812.553896,520.913083,2.651258,-91.825012
407173.180000,3289507.487735,271811.881918,520.905037,2.652737,-91.836783
407173.190000,3289507.475039,271811.209959,520.896957,2.654254,-91.848996
407173.200000,3289507.462330,271810.538018,520.888843,2.655808,-91.861644
407173.210000,3289507.449610,271809.866097,520.880696,2.657399,-91.874719
407173.220000,3289507.436877,271809.194193,520.872516,2.659026,-91.888214
407173.230000,3289507.424130,271808.522309,520.864305,2.660688,-91.902121
407173.240000,3289507.411371,271807.850443,520.856064,2.662384,-91.916432
407173.250000,3289507.398598,271807.178596,520.847794,2.664113,-91.931140
407173.260000,3289507.385811,271806.506767,520.839494,2.665875,-91.946238
407173.270000,3289507.373010,271805.834958,520.831168,2.667669,-91.961719
407173.280000,3289507.360194,271805.163167,520.822814,2.669493,-91.977573
407173.290000,3289507.347363,271804.491394,520.814435,2.671348,-91.993795
407173.300000,3289507.334517,271803.819641,520.806030,2.673232,-92.010376
407173.310000,3289507.321656,271803.147906,520.797602,2.675145,-92.027309
407173.320000,3289507.308778,271802.476191,520.789150,2.677085,-92.044586
407173.330000,3289507.295885,271801.804494,520.780676,2.679052,-92.062200
407173.340000,3289507.282974,271801.132816,520.772181,2.681046,-92.080144
407173.350000,3289507.270047,271800.461157,520.763666,2.683064,-92.098410
407173.360000,3289507.257103,271799.789517,520.755131,2.685107,-92.116990
407173.370000,3289507.244141,271799.117895,520.746577,2.687173,-92.135877
407173.380000,3289507.231161,271798.446293,520.738005,2.689263,-92.155063
407173.390000,3289507.218163,271797.774710,520.729417,2.691374,-92.174541
407173.400000,3289507.205147,271797.103146,520.720813,2.693506,-92.194303
407173.410000,3289507.192111,271796.431601,520.712194,2.695659,-92.214343
407173.420000,3289507.179057,271795.760074,520.703561,2.697832,-92.234651
407173.430000,3289507.165983,271795.088567,520.694915,2.700023,-92.255221
407173.440000,3289507.152889,271794.417079,520.686256,2.702232,-92.276046
407173.450000,3289507.139774,271793.745610,520.677586,2.704458,-92.297117
407173.460000,3289507.126640,271793.074161,520.668905,2.706701,-92.318427
407173.470000,3289507.113484,271792.402730,520.660215,2.708959,-92.339969
407173.480000,3289507.100308,271791.731319,520.651517,2.711232,-92.361736
407173.490000,3289507.087110,271791.059927,520.642810,2.713519,-92.383719
407173.500000,3289507.073890,271790.388554,520.634097,2.715818,-92.405911
407173.510000,3289507.060648,271789.717200,520.625378,2.718130,-92.428304
407173.520000,3289507.047383,271789.045865,520.616654,2.720454,-92.450892
407173.530000,3289507.034096,271788.374550,520.607925,2.722788,-92.473666
407173.540000,3289507.020785,271787.703254,520.599194,2.725132,-92.496620
407173.550000,3289507.007451,271787.031978,520.590460,2.727484,-92.519745
407173.560000,3289506.994093,271786.360721,520.581724,2.729845,-92.543034
407173.570000,3289506.980711,271785.689483,520.572988,2.732214,-92.566479
407173.580000,3289506.967305,271785.018264,520.564253,2.734589,-92.590074
407173.590000,3289506.953874,271784.347065,520.555519,2.736969,-92.613810
407173.600000,3289506.940418,271783.675886,520.546787,2.739355,-92.637680
407173.610000,3289506.926936,271783.004726,520.538058,2.741745,-92.661677
407173.620000,3289506.913428,271782.333585,520.529333,2.744138,-92.685792
407173.630000,3289506.899895,271781.662464,520.520613,2.746533,-92.710019
407173.640000,3289506.886335,271780.991362,520.511899,2.748930,-92.734350
407173.650000,3289506.872748,271780.320280,520.503192,2.751328,-92.758777
407173.660000,3289506.859134,271779.649217,520.494492,2.753726,-92.783293
407173.670000,3289506.845493,271778.978174,520.485801,2.756124,-92.807890
407173.680000,3289506.831824,271778.307151,520.477119,2.758520,-92.832561
407173.690000,3289506.818127,271777.636147,520.468448,2.760913,-92.857299
407173.700000,3289506.804401,271776.965163,520.459788,2.763304,-92.882095
407173.710000,3289506.790647,271776.294199,520.451140,2.765690,-92.906943
407173.720000,3289506.776864,271775.623254,520.442505,2.768071,-92.931834
407173.730000,3289506.763051,271774.952329,520.433884,2.770447,-92.956762
407173.740000,3289506.749209,271774.281423,520.425278,2.772816,-92.981718
407173.750000,3289506.735337,271773.610538,520.416688,2.775178,-93.006696
407173.760000,3289506.721434,271772.939672,520.408114,2.777532,-93.031687
407173.770000,3289506.707500,271772.268826,520.399558,2.779877,-93.056684
407173.780000,3289506.693536,271771.598000,520.391021,2.782213,-93.081681
407173.790000,3289506.679540,271770.927193,520.382503,2.784538,-93.106668
407173.800000,3289506.665513,271770.256407,520.374005,2.786851,-93.131639
407173.810000,3289506.651453,271769.585640,520.365528,2.789153,-93.156586
407173.820000,3289506.637361,271768.914893,520.357074,2.791441,-93.181501
407173.830000,3289506.623237,271768.244166,520.348642,2.793716,-93.206378
407173.840000,3289506.609079,271767.573459,520.340235,2.795976,-93.231208
407173.850000,3289506.594888,271766.902772,520.331852,2.798221,-93.255985
407173.860000,3289506.580664,271766.232105,520.323495,2.800450,-93.280699
407173.870000,3289506.566405,271765.561458,520.315165,2.802661,-93.305345
407173.880000,3289506.552112,271764.890831,520.306862,2.804855,-93.329915
407173.890000,3289506.537785,271764.220224,520.298588,2.807030,-93.354400
407173.900000,3289506.523422,271763.549638,520.290343,2.809186,-93.378794
407173.910000,3289506.509025,271762.879071,520.282129,2.811321,-93.403089
407173.920000,3289506.494591,271762.208524,520.273945,2.813435,-93.427277
407173.930000,3289506.480122,271761.537997,520.265794,2.815528,-93.451351
407173.940000,3289506.465616,271760.867491,520.257675,2.817598,-93.475303
407173.950000,3289506.451074,271760.197005,520.249591,2.819644,-93.499127
407173.960000,3289506.436495,271759.526539,520.241541,2.821666,-93.522813
407173.970000,3289506.421878,271758.856093,520.233527,2.823662,-93.546356
407173.980000,3289506.407224,271758.185667,520.225550,2.825633,-93.569747
407173.990000,3289506.392532,271757.515262,520.217610,2.827577,-93.592979
407174.000000,3289506.377802,271756.844877,520.209708,2.829494,-93.616044
407174.010000,3289506.363033,271756.174512,520.201846,2.831376,-93.638934
407174.020000,3289506.348225,271755.504167,520.194022,2.833216,-93.661646
407174.030000,3289506.333377,271754.833843,520.186238,2.835015,-93.684177
407174.040000,3289506.318488,271754.163540,520.178493,2.836773,-93.706525
407174.050000,3289506.303559,271753.493256,520.170787,2.838488,-93.728687
407174.060000,3289506.288588,271752.822993,520.163119,2.840160,-93.750663
407174.070000,3289506.273575,271752.152751,520.155490,2.841790,-93.772448
407174.080000,3289506.258519,271751.482529,520.147899,2.843376,-93.794043
407174.090000,3289506.243420,271750.812327,520.140346,2.844919,-93.815443
407174.100000,3289506.228277,271750.142146,520.132831,2.846418,-93.836648
407174.110000,3289506.213089,271749.471985,520.125355,2.847872,-93.857654
407174.120000,3289506.197856,271748.801845,520.117916,2.849282,-93.878460
407174.130000,3289506.182577,271748.131726,520.110515,2.850647,-93.899064
407174.140000,3289506.167252,271747.461627,520.103151,2.851967,-93.919463
407174.150000,3289506.151880,271746.791549,520.095825,2.853242,-93.939656
407174.160000,3289506.136460,271746.121491,520.088536,2.854470,-93.959639
407174.170000,3289506.120992,271745.451454,520.081285,2.855653,-93.979412
407174.180000,3289506.105476,271744.781438,520.074070,2.856788,-93.998971
407174.190000,3289506.089910,271744.111442,520.066892,2.857877,-94.018316
407174.200000,3289506.074293,271743.441468,520.059751,2.858918,-94.037442
407174.210000,3289506.058627,271742.771514,520.052647,2.859912,-94.056349
407174.220000,3289506.042909,271742.101580,520.045579,2.860858,-94.075035
407174.230000,3289506.027139,271741.431668,520.038547,2.861756,-94.093496
407174.240000,3289506.011317,271740.761776,520.031552,2.862605,-94.111732
407174.250000,3289505.995442,271740.091905,520.024593,2.863406,-94.129739
407174.260000,3289505.979514,271739.422056,520.017669,2.864157,-94.147516
407174.270000,3289505.963531,271738.752227,520.010782,2.864858,-94.165060
407174.280000,3289505.947493,271738.082419,520.003930,2.865510,-94.182370
407174.290000,3289505.931401,271737.412631,519.997114,2.866111,-94.199443
407174.300000,3289505.915252,271736.742865,519.990333,2.866662,-94.216277
407174.310000,3289505.899046,271736.073120,519.983587,2.867162,-94.232869
407174.320000,3289505.882784,271735.403396,519.976876,2.867610,-94.249219
407174.330000,3289505.866463,271734.733693,519.970201,2.868007,-94.265323
407174.340000,3289505.850084,271734.064011,519.963560,2.868352,-94.281179
407174.350000,3289505.833647,271733.394350,519.956954,2.868645,-94.296786
407174.360000,3289505.817149,271732.724710,519.950382,2.868885,-94.312141
407174.370000,3289505.800592,271732.055091,519.943845,2.869072,-94.327242
407174.380000,3289505.783973,271731.385494,519.937343,2.869206,-94.342087
407174.390000,3289505.767294,271730.715918,519.930874,2.869287,-94.356673
407174.400000,3289505.750552,271730.046362,519.924440,2.869313,-94.370999
407174.410000,3289505.733748,271729.376829,519.918039,2.869285,-94.385062
407174.420000,3289505.716880,271728.707316,519.911672,2.869203,-94.398861
407174.430000,3289505.699949,271728.037824,519.905339,2.869066,-94.412392
407174.440000,3289505.682954,271727.368354,519.899039,2.868873,-94.425655
407174.450000,3289505.665893,271726.698906,519.892773,2.868625,-94.438646
407174.460000,3289505.648767,271726.029478,519.886540,2.868320,-94.451364
407174.470000,3289505.631575,271725.360072,519.880340,2.867960,-94.463806
407174.480000,3289505.614316,271724.690687,519.874173,2.867543,-94.475970
407174.490000,3289505.596989,271724.021324,519.868038,2.867069,-94.487855
407174.500000,3289505.579595,271723.351982,519.861937,2.866538,-94.499458
407174.510000,3289505.562132,271722.682662,519.855868,2.865949,-94.510777
407174.520000,3289505.544600,271722.013363,519.849831,2.865302,-94.521809
407174.530000,3289505.526998,271721.344085,519.843827,2.864597,-94.532553
407174.540000,3289505.509325,271720.674830,519.837855,2.863833,-94.543006
407174.550000,3289505.491582,271720.005595,519.831914,2.863011,-94.553166
407174.560000,3289505.473767,271719.336383,519.826006,2.862129,-94.563032
407174.570000,3289505.455880,271718.667191,519.820129,2.861187,-94.572601
407174.580000,3289505.437921,271717.998022,519.814284,2.860186,-94.581870
407174.590000,3289505.419887,271717.328874,519.808471,2.859124,-94.590838
407174.600000,3289505.401780,271716.659748,519.802689,2.858002,-94.599502
407174.610000,3289505.383599,271715.990643,519.796938,2.856818,-94.607861
407174.620000,3289505.365342,271715.321561,519.791218,2.855574,-94.615912
407174.630000,3289505.347009,271714.652499,519.785529,2.854268,-94.623653
407174.640000,3289505.328600,271713.983460,519.779870,2.852899,-94.631082
407174.650000,3289505.310114,271713.314443,519.774243,2.851469,-94.638197
407174.660000,3289505.291551,271712.645447,519.768646,2.849976,-94.644995
407174.670000,3289505.272909,271711.976473,519.763079,2.848420,-94.651475
407174.680000,3289505.254188,271711.307521,519.757543,2.846800,-94.657634
407174.690000,3289505.235389,271710.638591,519.752036,2.845117,-94.663470
407174.700000,3289505.216509,271709.969683,519.746560,2.843370,-94.668981
407174.710000,3289505.197548,271709.300796,519.741113,2.841559,-94.674165
407174.720000,3289505.178507,271708.631932,519.735697,2.839683,-94.679019
407174.730000,3289505.159384,271707.963090,519.730309,2.837742,-94.683542
407174.740000,3289505.140178,271707.294269,519.724951,2.835736,-94.687732
407174.750000,3289505.120889,271706.625471,519.719623,2.833664,-94.691585
407174.760000,3289505.101517,271705.956695,519.714324,2.831527,-94.695101
407174.770000,3289505.082061,271705.287940,519.709053,2.829323,-94.698277
407174.780000,3289505.062520,271704.619208,519.703812,2.827052,-94.701110
407174.790000,3289505.042893,271703.950498,519.698599,2.824714,-94.703599
407174.800000,3289505.023181,271703.281810,519.693415,2.822309,-94.705742
407174.810000,3289505.003382,271702.613144,519.688259,2.819837,-94.707535
407174.820000,3289504.983496,271701.944501,519.683132,2.817296,-94.708978
407174.830000,3289504.963522,271701.275879,519.678033,2.814687,-94.710068
407174.840000,3289504.943460,271700.607280,519.672962,2.812009,-94.710803
407174.850000,3289504.923308,271699.938703,519.667919,2.809263,-94.711181
407174.860000,3289504.903068,271699.270149,519.662904,2.806447,-94.711199
407174.870000,3289504.882737,271698.601616,519.657916,2.803561,-94.710855
407174.880000,3289504.862315,271697.933106,519.652956,2.800606,-94.710148
407174.890000,3289504.841802,271697.264619,519.648023,2.797580,-94.709075
407174.900000,3289504.821197,271696.596153,519.643118,2.794484,-94.707634
407174.910000,3289504.800499,271695.927711,519.638240,2.791316,-94.705822
407174.920000,3289504.779708,271695.259290,519.633389,2.788078,-94.703639
407174.930000,3289504.758824,271694.590892,519.628564,2.784767,-94.701080
407174.940000,3289504.737845,271693.922516,519.623766,2.781385,-94.698145
407174.950000,3289504.716771,271693.254163,519.618995,2.777930,-94.694832
407174.960000,3289504.695602,271692.585833,519.614251,2.774402,-94.691137
407174.970000,3289504.674336,271691.917525,519.609532,2.770802,-94.687059
407174.980000,3289504.652974,271691.249239,519.604840,2.767128,-94.682596
407174.990000,3289504.631514,271690.580976,519.600174,2.763381,-94.677746
407175.000000,3289504.609957,271689.912736,519.595534,2.759560,-94.672506
407175.010000,3289504.588301,271689.244518,519.590919,2.755671,-94.666878
407175.020000,3289504.566547,271688.576323,519.586330,2.751724,-94.660871
407175.030000,3289504.544696,271687.908150,519.581764,2.747719,-94.654496
407175.040000,3289504.522749,271687.239999,519.577221,2.743657,-94.647762
407175.050000,3289504.500706,271686.571870,519.572700,2.739539,-94.640679
407175.060000,3289504.478568,271685.903763,519.568199,2.735366,-94.633256
407175.070000,3289504.456336,271685.235677,519.563719,2.731140,-94.625503
407175.080000,3289504.434011,271684.567613,519.559258,2.726861,-94.617430
407175.090000,3289504.411593,271683.899570,519.554815,2.722530,-94.609046
407175.100000,3289504.389082,271683.231548,519.550389,2.718148,-94.600361
407175.110000,3289504.366481,271682.563547,519.545979,2.713717,-94.591386
407175.120000,3289504.343788,271681.895567,519.541584,2.709238,-94.582129
407175.130000,3289504.321006,271681.227608,519.537204,2.704710,-94.572600
407175.140000,3289504.298135,271680.559668,519.532836,2.700137,-94.562809
407175.150000,3289504.275175,271679.891749,519.528481,2.695518,-94.552766
407175.160000,3289504.252128,271679.223850,519.524138,2.690854,-94.542481
407175.170000,3289504.228994,271678.555971,519.519804,2.686147,-94.531962
407175.180000,3289504.205773,271677.888112,519.515480,2.681398,-94.521220
407175.190000,3289504.182467,271677.220272,519.511165,2.676607,-94.510265
407175.200000,3289504.159076,271676.552451,519.506857,2.671777,-94.499106
407175.210000,3289504.135601,271675.884650,519.502555,2.666907,-94.487753
407175.220000,3289504.112042,271675.216868,519.498259,2.661999,-94.476215
407175.230000,3289504.088401,271674.549104,519.493968,2.657053,-94.464503
407175.240000,3289504.064678,271673.881360,519.489680,2.652072,-94.452625
407175.250000,3289504.040874,271673.213634,519.485395,2.647055,-94.440593
407175.260000,3289504.016989,271672.545926,519.481111,2.642005,-94.428414
407175.270000,3289503.993025,271671.878236,519.476828,2.636921,-94.416100
407175.280000,3289503.968981,271671.210564,519.472545,2.631806,-94.403660
407175.290000,3289503.944859,271670.542910,519.468261,2.626660,-94.391103
407175.300000,3289503.920660,271669.875274,519.463974,2.621484,-94.378439
407175.310000,3289503.896384,271669.207655,519.459685,2.616279,-94.365678
407175.320000,3289503.872031,271668.540054,519.455391,2.611046,-94.352830
407175.330000,3289503.847603,271667.872469,519.451092,2.605786,-94.339904
407175.340000,3289503.823101,271667.204902,519.446787,2.600501,-94.326909
407175.350000,3289503.798524,271666.537351,519.442475,2.595191,-94.313857
407175.360000,3289503.773874,271665.869817,519.438156,2.589858,-94.300756
407175.370000,3289503.749152,271665.202300,519.433827,2.584502,-94.287616
407175.380000,3289503.724358,271664.534798,519.429488,2.579124,-94.274447
407175.390000,3289503.699492,271663.867313,519.425139,2.573726,-94.261258
407175.400000,3289503.674557,271663.199844,519.420778,2.568308,-94.248060
407175.410000,3289503.649551,271662.532390,519.416404,2.562872,-94.234861
407175.420000,3289503.624477,271661.864952,519.412016,2.557418,-94.221672
407175.430000,3289503.599335,271661.197530,519.407613,2.551948,-94.208502
407175.440000,3289503.574125,271660.530123,519.403195,2.546463,-94.195361
407175.450000,3289503.548848,271659.862730,519.398761,2.540964,-94.182259
407175.460000,3289503.523505,271659.195353,519.394308,2.535451,-94.169205
407175.470000,3289503.498097,271658.527991,519.389837,2.529926,-94.156209
407175.480000,3289503.472625,271657.860643,519.385347,2.524390,-94.143282
407175.490000,3289503.447088,271657.193309,519.380836,2.518844,-94.130431
407175.500000,3289503.421488,271656.525990,519.376303,2.513288,-94.117668
407175.510000,3289503.395826,271655.858684,519.371749,2.507725,-94.105001
407175.520000,3289503.370103,271655.191393,519.367170,2.502155,-94.092441
407175.530000,3289503.344318,271654.524115,519.362568,2.496578,-94.079998
407175.540000,3289503.318473,271653.856851,519.357940,2.490997,-94.067680
407175.550000,3289503.292568,271653.189600,519.353286,2.485412,-94.055498
407175.560000,3289503.266605,271652.522362,519.348605,2.479824,-94.043462
407175.570000,3289503.240583,271651.855138,519.343895,2.474234,-94.031580
407175.580000,3289503.214505,271651.187926,519.339157,2.468643,-94.019863
407175.590000,3289503.188369,271650.520726,519.334388,2.463053,-94.008321
407175.600000,3289503.162178,271649.853540,519.329588,2.457464,-93.996963
407175.610000,3289503.135931,271649.186365,519.324756,2.451877,-93.985798
407175.620000,3289503.109630,271648.519203,519.319891,2.446293,-93.974838
407175.630000,3289503.083275,271647.852053,519.314992,2.440714,-93.964090
407175.640000,3289503.056867,271647.184915,519.310058,2.435141,-93.953566
407175.650000,3289503.030407,271646.517788,519.305089,2.429574,-93.943274
407175.660000,3289503.003895,271645.850673,519.300082,2.424014,-93.933225
407175.670000,3289502.977332,271645.183569,519.295037,2.418463,-93.923427
407175.680000,3289502.950720,271644.516476,519.289954,2.412922,-93.913891
407175.690000,3289502.924057,271643.849394,519.284831,2.407391,-93.904627
407175.700000,3289502.897346,271643.182323,519.279667,2.401872,-93.895644
407175.710000,3289502.870588,271642.515262,519.274462,2.396366,-93.886952
407175.720000,3289502.843781,271641.848212,519.269214,2.390873,-93.878561
407175.730000,3289502.816929,271641.181172,519.263922,2.385396,-93.870479
407175.740000,3289502.790030,271640.514142,519.258586,2.379934,-93.862718
407175.750000,3289502.763086,271639.847123,519.253204,2.374489,-93.855286
407175.760000,3289502.736098,271639.180113,519.247776,2.369062,-93.848194
407175.770000,3289502.709067,271638.513112,519.242300,2.363654,-93.841450
407175.780000,3289502.681992,271637.846121,519.236776,2.358265,-93.835066
407175.790000,3289502.654875,271637.179139,519.231203,2.352898,-93.829050
407175.800000,3289502.627717,271636.512166,519.225579,2.347553,-93.823412
407175.810000,3289502.600518,271635.845203,519.219903,2.342232,-93.818162
407175.820000,3289502.573279,271635.178247,519.214176,2.336934,-93.813309
407175.830000,3289502.546001,271634.511301,519.208395,2.331661,-93.808864
407175.840000,3289502.518684,271633.844363,519.202560,2.326415,-93.804836
407175.850000,3289502.491329,271633.177433,519.196670,2.321196,-93.801234
407175.860000,3289502.463937,271632.510511,519.190724,2.316005,-93.798069
407175.870000,3289502.436509,271631.843597,519.184720,2.310843,-93.795349
407175.880000,3289502.409045,271631.176690,519.178659,2.305712,-93.793086
407175.890000,3289502.381546,271630.509791,519.172538,2.300613,-93.791288
407175.900000,3289502.354012,271629.842900,519.166358,2.295546,-93.789965
407175.910000,3289502.326445,271629.176015,519.160116,2.290512,-93.789127
407175.920000,3289502.298846,271628.509138,519.153813,2.285513,-93.788784
407175.930000,3289502.271214,271627.842268,519.147447,2.280549,-93.788944
407175.940000,3289502.243551,271627.175404,519.141016,2.275622,-93.789619
407175.950000,3289502.215857,271626.508546,519.134522,2.270733,-93.790817
407175.960000,3289502.188133,271625.841695,519.127961,2.265882,-93.792549
407175.970000,3289502.160380,271625.174850,519.121333,2.261072,-93.794824
407175.980000,3289502.132599,271624.508011,519.114638,2.256301,-93.797651
407175.990000,3289502.104790,271623.841178,519.107875,2.251573,-93.801041
407176.000000,3289502.076954,271623.174351,519.101041,2.246888,-93.805003
407176.010000,3289502.049091,271622.507529,519.094137,2.242240,-93.809543
407176.020000,3289502.021200,271621.840712,519.087163,2.237626,-93.814649
407176.030000,3289501.993278,271621.173902,519.080118,2.233045,-93.820313
407176.040000,3289501.965324,271620.507097,519.073002,2.228497,-93.826522
407176.050000,3289501.937336,271619.840297,519.065817,2.223981,-93.833265
407176.060000,3289501.909312,271619.173504,519.058560,2.219500,-93.840530
407176.070000,3289501.881250,271618.506717,519.051233,2.215051,-93.848308
407176.080000,3289501.853148,271617.839935,519.043836,2.210636,-93.856585
407176.090000,3289501.825003,271617.173160,519.036369,2.206255,-93.865352
407176.100000,3289501.796815,271616.506392,519.028831,2.201907,-93.874597
407176.110000,3289501.768580,271615.839629,519.021223,2.197593,-93.884308
407176.120000,3289501.740298,271615.172874,519.013544,2.193312,-93.894475
407176.130000,3289501.711965,271614.506124,519.005795,2.189066,-93.905085
407176.140000,3289501.683581,271613.839382,518.997976,2.184854,-93.916129
407176.150000,3289501.655142,271613.172646,518.990087,2.180676,-93.927594
407176.160000,3289501.626648,271612.505917,518.982128,2.176532,-93.939470
407176.170000,3289501.598096,271611.839195,518.974099,2.172422,-93.951745
407176.180000,3289501.569484,271611.172480,518.965999,2.168347,-93.964407
407176.190000,3289501.540810,271610.505772,518.957829,2.164306,-93.977447
407176.200000,3289501.512072,271609.839071,518.949590,2.160300,-93.990851
407176.210000,3289501.483269,271609.172378,518.941280,2.156328,-94.004610
407176.220000,3289501.454398,271608.505692,518.932900,2.152391,-94.018712
407176.230000,3289501.425457,271607.839014,518.924451,2.148489,-94.033145
407176.240000,3289501.396445,271607.172343,518.915931,2.144622,-94.047899
407176.250000,3289501.367359,271606.505680,518.907341,2.140790,-94.062962
407176.260000,3289501.338197,271605.839024,518.898682,2.136993,-94.078323
407176.270000,3289501.308958,271605.172377,518.889953,2.133232,-94.093971
407176.280000,3289501.279639,271604.505737,518.881154,2.129506,-94.109894
407176.290000,3289501.250239,271603.839106,518.872285,2.125815,-94.126081
407176.300000,3289501.220755,271603.172483,518.863346,2.122159,-94.142521
407176.310000,3289501.191186,271602.505868,518.854338,2.118540,-94.159203
407176.320000,3289501.161529,271601.839261,518.845259,2.114956,-94.176116
407176.330000,3289501.131783,271601.172663,518.836111,2.111408,-94.193247
407176.340000,3289501.101945,271600.506073,518.826894,2.107895,-94.210587
407176.350000,3289501.072015,271599.839492,518.817607,2.104419,-94.228123
407176.360000,3289501.041988,271599.172920,518.808250,2.100979,-94.245845
407176.370000,3289501.011865,271598.506356,518.798824,2.097575,-94.263741
407176.380000,3289500.981642,271597.839801,518.789328,2.094207,-94.281800
407176.390000,3289500.951318,271597.173256,518.779762,2.090875,-94.300011
407176.400000,3289500.920891,271596.506719,518.770127,2.087580,-94.318362
407176.410000,3289500.890359,271595.840192,518.760423,2.084322,-94.336842
407176.420000,3289500.859720,271595.173674,518.750649,2.081100,-94.355441
407176.430000,3289500.828971,271594.507165,518.740806,2.077915,-94.374146
407176.440000,3289500.798111,271593.840666,518.730893,2.074767,-94.392946
407176.450000,3289500.767139,271593.174176,518.720911,2.071655,-94.411831
407176.460000,3289500.736051,271592.507696,518.710860,2.068581,-94.430789
407176.470000,3289500.704846,271591.841226,518.700740,2.065544,-94.449809
407176.480000,3289500.673522,271591.174765,518.690550,2.062544,-94.468879
407176.490000,3289500.642078,271590.508315,518.680291,2.059581,-94.487989
407176.500000,3289500.610510,271589.841874,518.669962,2.056656,-94.507127
407176.510000,3289500.578818,271589.175444,518.659565,2.053768,-94.526281
407176.520000,3289500.546998,271588.509024,518.649098,2.050917,-94.545441
407176.530000,3289500.515050,271587.842614,518.638562,2.048105,-94.564595
407176.540000,3289500.482971,271587.176214,518.627957,2.045330,-94.583732
407176.550000,3289500.450759,271586.509825,518.617283,2.042593,-94.602841
407176.560000,3289500.418413,271585.843447,518.606540,2.039894,-94.621911
407176.570000,3289500.385930,271585.177079,518.595728,2.037233,-94.640930
407176.580000,3289500.353308,271584.510722,518.584847,2.034610,-94.659887
407176.590000,3289500.320545,271583.844376,518.573897,2.032025,-94.678771
407176.600000,3289500.287640,271583.178041,518.562878,2.029479,-94.697570
407176.610000,3289500.254590,271582.511717,518.551790,2.026971,-94.716274
407176.620000,3289500.221394,271581.845404,518.540634,2.024501,-94.734871
407176.630000,3289500.188049,271581.179103,518.529408,2.022071,-94.753350
407176.640000,3289500.154553,271580.512812,518.518114,2.019678,-94.771699
407176.650000,3289500.120905,271579.846533,518.506751,2.017325,-94.789908
407176.660000,3289500.087103,271579.180266,518.495319,2.015011,-94.807965
407176.670000,3289500.053144,271578.514010,518.483818,2.012735,-94.825858
407176.680000,3289500.019027,271577.847766,518.472248,2.010499,-94.843577
407176.690000,3289499.984749,271577.181534,518.460610,2.008301,-94.861111
407176.700000,3289499.950309,271576.515313,518.448904,2.006144,-94.878448
407176.710000,3289499.915705,271575.849105,518.437128,2.004025,-94.895576
407176.720000,3289499.880934,271575.182909,518.425284,2.001946,-94.912486
407176.730000,3289499.845995,271574.516724,518.413372,1.999906,-94.929164
407176.740000,3289499.810886,271573.850553,518.401391,1.997906,-94.945601
407176.750000,3289499.775605,271573.184393,518.389341,1.995946,-94.961785
407176.760000,3289499.740150,271572.518246,518.377223,1.994025,-94.977704
407176.770000,3289499.704518,271571.852111,518.365036,1.992145,-94.993348
407176.780000,3289499.668708,271571.185989,518.352781,1.990304,-95.008705
407176.790000,3289499.632718,271570.519880,518.340458,1.988504,-95.023763
407176.800000,3289499.596546,271569.853784,518.328066,1.986743,-95.038513
407176.810000,3289499.560191,271569.187701,518.315606,1.985023,-95.052942
407176.820000,3289499.523649,271568.521630,518.303078,1.983344,-95.067039
407176.830000,3289499.486919,271567.855573,518.290481,1.981705,-95.080793
407176.840000,3289499.449999,271567.189529,518.277816,1.980106,-95.094193
407176.850000,3289499.412887,271566.523498,518.265083,1.978548,-95.107227
407176.860000,3289499.375582,271565.857480,518.252281,1.977031,-95.119884
407176.870000,3289499.338080,271565.191476,518.239411,1.975555,-95.132153
407176.880000,3289499.300381,271564.525486,518.226474,1.974119,-95.144023
407176.890000,3289499.262482,271563.859509,518.213468,1.972725,-95.155483
407176.900000,3289499.224381,271563.193546,518.200394,1.971372,-95.166520
407176.910000,3289499.186076,271562.527597,518.187252,1.970060,-95.177125
407176.920000,3289499.147566,271561.861662,518.174042,1.968789,-95.187285
407176.930000,3289499.108848,271561.195741,518.160764,1.967560,-95.196990
407176.940000,3289499.069920,271560.529834,518.147417,1.966372,-95.206228
407176.950000,3289499.030781,271559.863941,518.134003,1.965226,-95.214988
407176.960000,3289498.991428,271559.198063,518.120521,1.964121,-95.223259
407176.970000,3289498.951859,271558.532199,518.106972,1.963059,-95.231029
407176.980000,3289498.912073,271557.866349,518.093354,1.962038,-95.238288
407176.990000,3289498.872067,271557.200514,518.079668,1.961059,-95.245024
407177.000000,3289498.831840,271556.534694,518.065915,1.960122,-95.251225
407177.010000,3289498.791390,271555.868888,518.052094,1.959230,-95.256886
407177.020000,3289498.750717,271555.203098,518.038205,1.958384,-95.262016
407177.030000,3289498.709821,271554.537322,518.024248,1.957584,-95.266632
407177.040000,3289498.668703,271553.871560,518.010224,1.956830,-95.270745
407177.050000,3289498.627364,271553.205814,517.996132,1.956122,-95.274372
407177.060000,3289498.585803,271552.540082,517.981972,1.955458,-95.277525
407177.070000,3289498.544021,271551.874365,517.967746,1.954840,-95.280220
407177.080000,3289498.502019,271551.208662,517.953451,1.954267,-95.282470
407177.090000,3289498.459796,271550.542975,517.939089,1.953737,-95.284290
407177.100000,3289498.417354,271549.877301,517.924660,1.953253,-95.285693
407177.110000,3289498.374693,271549.211643,517.910164,1.952812,-95.286695
407177.120000,3289498.331814,271548.545999,517.895600,1.952414,-95.287308
407177.130000,3289498.288716,271547.880369,517.880969,1.952060,-95.287548
407177.140000,3289498.245400,271547.214755,517.866271,1.951749,-95.287429
407177.150000,3289498.201867,271546.549154,517.851505,1.951481,-95.286965
407177.160000,3289498.158116,271545.883569,517.836673,1.951255,-95.286169
407177.170000,3289498.114149,271545.217997,517.821773,1.951072,-95.285057
407177.180000,3289498.069967,271544.552440,517.806807,1.950930,-95.283643
407177.190000,3289498.025568,271543.886898,517.791774,1.950830,-95.281940
407177.200000,3289497.980954,271543.221370,517.776673,1.950772,-95.279963
407177.210000,3289497.936125,271542.555857,517.761506,1.950754,-95.277726
407177.220000,3289497.891082,271541.890358,517.746272,1.950778,-95.275243
407177.230000,3289497.845825,271541.224873,517.730972,1.950842,-95.272529
407177.240000,3289497.800354,271540.559403,517.715604,1.950946,-95.269598
407177.250000,3289497.754671,271539.893947,517.700170,1.951090,-95.266464
407177.260000,3289497.708774,271539.228505,517.684670,1.951274,-95.263141
407177.270000,3289497.662665,271538.563078,517.669102,1.951498,-95.259643
407177.280000,3289497.616345,271537.897665,517.653469,1.951760,-95.255985
407177.290000,3289497.569813,271537.232267,517.637768,1.952062,-95.252180
407177.300000,3289497.523070,271536.566882,517.622002,1.952402,-95.248244
407177.310000,3289497.476117,271535.901512,517.606169,1.952780,-95.244190
407177.320000,3289497.428953,271535.236156,517.590269,1.953196,-95.240032
407177.330000,3289497.381580,271534.570814,517.574304,1.953650,-95.235785
407177.340000,3289497.333998,271533.905487,517.558272,1.954142,-95.231462
407177.350000,3289497.286207,271533.240174,517.542174,1.954671,-95.227079
407177.360000,3289497.238207,271532.574875,517.526010,1.955237,-95.222649
407177.370000,3289497.190000,271531.909590,517.509779,1.955839,-95.218187
407177.380000,3289497.141585,271531.244319,517.493483,1.956478,-95.213706
407177.390000,3289497.092963,271530.579062,517.477121,1.957153,-95.209221
407177.400000,3289497.044134,271529.913819,517.460692,1.957863,-95.204746
407177.410000,3289496.995100,271529.248591,517.444198,1.958610,-95.200296
407177.420000,3289496.945859,271528.583376,517.427638,1.959391,-95.195884
407177.430000,3289496.896413,271527.918176,517.411012,1.960207,-95.191524
407177.440000,3289496.846762,271527.252989,517.394321,1.961059,-95.187232
407177.450000,3289496.796907,271526.587817,517.377563,1.961944,-95.183021
407177.460000,3289496.746847,271525.922658,517.360740,1.962864,-95.178905
407177.470000,3289496.696584,271525.257514,517.343852,1.963818,-95.174899
407177.480000,3289496.646118,271524.592383,517.326897,1.964805,-95.171017
407177.490000,3289496.595449,271523.927266,517.309878,1.965825,-95.167272
407177.500000,3289496.544578,271523.262164,517.292792,1.966879,-95.163680
407177.510000,3289496.493505,271522.597075,517.275642,1.967965,-95.160254
407177.520000,3289496.442230,271521.932000,517.258426,1.969084,-95.157009
407177.530000,3289496.390754,271521.266939,517.241144,1.970235,-95.153959
407177.540000,3289496.339078,271520.601891,517.223797,1.971418,-95.151117
407177.550000,3289496.287201,271519.936858,517.206386,1.972632,-95.148499
407177.560000,3289496.235125,271519.271838,517.188908,1.973878,-95.146119
407177.570000,3289496.182850,271518.606832,517.171366,1.975155,-95.143990
407177.580000,3289496.130375,271517.941840,517.153759,1.976463,-95.142127
407177.590000,3289496.077703,271517.276862,517.136086,1.977801,-95.140544
407177.600000,3289496.024832,271516.611897,517.118349,1.979170,-95.139255
407177.610000,3289495.971763,271515.946946,517.100546,1.980568,-95.138275
407177.620000,3289495.918498,271515.282009,517.082679,1.981996,-95.137618
407177.630000,3289495.865035,271514.617085,517.064747,1.983454,-95.137297
407177.640000,3289495.811377,271513.952175,517.046749,1.984941,-95.137328
407177.650000,3289495.757522,271513.287279,517.028688,1.986456,-95.137724
407177.660000,3289495.703472,271512.622396,517.010561,1.988001,-95.138499
407177.670000,3289495.649228,271511.957527,516.992370,1.989573,-95.139669
407177.680000,3289495.594788,271511.292672,516.974114,1.991173,-95.141246
407177.690000,3289495.540155,271510.627830,516.955793,1.992802,-95.143246
407177.700000,3289495.485327,271509.963002,516.937408,1.994457,-95.145682
407177.710000,3289495.430307,271509.298187,516.918959,1.996140,-95.148568
407177.720000,3289495.375093,271508.633385,516.900445,1.997850,-95.151920
407177.730000,3289495.319688,271507.968598,516.881867,1.999586,-95.155750
407177.740000,3289495.264090,271507.303823,516.863224,2.001349,-95.160074
407177.750000,3289495.208301,271506.639062,516.844517,2.003138,-95.164905
407177.760000,3289495.152320,271505.974315,516.825745,2.004953,-95.170258
407177.770000,3289495.096149,271505.309581,516.806910,2.006793,-95.176146
407177.780000,3289495.039788,271504.644860,516.788010,2.008658,-95.182585
407177.790000,3289494.983236,271503.980153,516.769047,2.010549,-95.189588
407177.800000,3289494.926496,271503.315459,516.750019,2.012464,-95.197170
407177.810000,3289494.869566,271502.650779,516.730927,2.014403,-95.205344
407177.820000,3289494.812448,271501.986112,516.711771,2.016366,-95.214125
407177.830000,3289494.755142,271501.321458,516.692551,2.018354,-95.223527
407177.840000,3289494.697648,271500.656817,516.673268,2.020365,-95.233565
407177.850000,3289494.639967,271499.992190,516.653920,2.022399,-95.244252
407177.860000,3289494.582099,271499.327576,516.634509,2.024456,-95.255603
407177.870000,3289494.524045,271498.662975,516.615034,2.026536,-95.267632
407177.880000,3289494.465805,271497.998388,516.595495,2.028639,-95.280353
407177.890000,3289494.407379,271497.333814,516.575893,2.030763,-95.293781
407177.900000,3289494.348769,271496.669252,516.556227,2.032910,-95.307929
407177.910000,3289494.289973,271496.004705,516.536497,2.035078,-95.322812
407177.920000,3289494.230994,271495.340170,516.516704,2.037267,-95.338444
407177.930000,3289494.171830,271494.675648,516.496848,2.039478,-95.354839
407177.940000,3289494.112484,271494.011140,516.476928,2.041709,-95.372012
407177.950000,3289494.052954,271493.346644,516.456944,2.043961,-95.389976
407177.960000,3289493.993242,271492.682162,516.436898,2.046233,-95.408746
407177.970000,3289493.933348,271492.017692,516.416788,2.048525,-95.428337
407177.980000,3289493.873272,271491.353236,516.396615,2.050837,-95.448761
407177.990000,3289493.813015,271490.688793,516.376379,2.053168,-95.470034
407178.000000,3289493.752577,271490.024363,516.356079,2.055518,-95.492170
407178.010000,3289493.691959,271489.359946,516.335717,2.057887,-95.515182
407178.020000,3289493.631161,271488.695541,516.315291,2.060274,-95.539086
407178.030000,3289493.570183,271488.031150,516.294803,2.062680,-95.563895
407178.040000,3289493.509027,271487.366772,516.274251,2.065104,-95.589624
407178.050000,3289493.447692,271486.702406,516.253637,2.067545,-95.616286
407178.060000,3289493.386179,271486.038054,516.232960,2.070004,-95.643897
407178.070000,3289493.324488,271485.373714,516.212220,2.072481,-95.672469
407178.080000,3289493.262619,271484.709387,516.191417,2.074974,-95.702018
407178.090000,3289493.200574,271484.045073,516.170552,2.077483,-95.732558

